Towards the Parametric Renormalization of the S-matrix -- I

Zimmermann's forest formula is the corner stone of perturbative renormalization in QFT. By renormalizing individual Feynman graphs, it generates the UV finite S-matrix. This approach to renormalization makes the graph and all its forests center pieces in the theory of renormalization. On the other hand the positive geometry program delegate the role of Feynman graphs as secondary to the amplitude itself, which are generated by canonical forms associated to positive geometries. State of the art in this program is the convergence of S-matrix theory in local QFTs and string theory as the scattering amplitudes in QFT arise as integrals over certain moduli spaces. These integrals are known as curve integrals. For theories such as $\textrm{Tr}(\Phi^{3})$ theory with massive colored scalars, these integrals are divergent in the UV and have to be regularized. It is then natural to ask if there is a ``forest-like formula'' for these integrals which produce a renormalized amplitude without needing to explicitly invoke the forests associated to divergent subgraphs. In this paper, we initiate such a program by deriving forest-like formula for planar massive $\textrm{Tr}(\Phi^{3})$ amplitudes in $D = 4$ dimensions. Our analysis relies on the insightful manifestation of the forest formula derived by Brown and Kreimer in \cite{Brown:2011pj}, that lead us to a definition of ``tropical counter-term'' for the bare amplitude.

==> anc/One-loop_tadpole_headlight_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    151905,       3277]
NotebookOptionsPosition[    146957,       3190]
NotebookOutlinePosition[    147385,       3207]
CellTagsIndexPosition[    147342,       3204]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Headlight functions for one-loop tadpoles ", "Title",
 CellChangeTimes->{{3.967537016253416*^9, 3.967537039251725*^9}, 
   3.967537242464218*^9},ExpressionUUID->"9a8c3594-e740-4b1a-808f-\
b2de31fac1fc"],

Cell["\<\
Part of the paper \[OpenCurlyDoubleQuote]Towards the Parametric \
Renormalization of the S-matrix - I\[CloseCurlyDoubleQuote] by Pinaki \
Banerjee, Harsh and Alok Laddha.\
\>", "Subtitle",
 CellChangeTimes->{{3.919004588028821*^9, 3.9190046598987513`*^9}, {
  3.967537178082119*^9, 
  3.967537182755781*^9}},ExpressionUUID->"ff7958a5-7db5-4f85-9250-\
01504f114fb0"],

Cell[CellGroupData[{

Cell["The headlight function", "Chapter",
 CellChangeTimes->{{3.946949774750331*^9, 3.946949776142234*^9}, {
  3.967537190866061*^9, 
  3.967537205436378*^9}},ExpressionUUID->"f3786536-aa40-4b0a-867e-\
a55d266a5bc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Headlightfun", "[", "Met2_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "poly1", ",", "numFactors", ",", "denFactors", ",", "poly", ",", 
       "HLF"}], "}"}], ",", 
     RowBox[{
      RowBox[{"poly1", "=", 
       RowBox[{"Simplify", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Met2", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Met2", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Met2", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], " ", 
          RowBox[{"Simplify", "[", 
           RowBox[{"Met2", "\[LeftDoubleBracket]", 
            RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}]], 
        "]"}]}], ";", 
      RowBox[{"numFactors", "=", 
       RowBox[{"FactorList", "[", 
        RowBox[{"Numerator", "[", "poly1", "]"}], "]"}]}], ";", 
      RowBox[{"denFactors", "=", 
       RowBox[{"FactorList", "[", 
        RowBox[{"Denominator", "[", "poly1", "]"}], "]"}]}], ";", 
      RowBox[{"poly", "=", 
       FractionBox[
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"i", "=", "1"}], 
          RowBox[{"Length", "[", "numFactors", "]"}]], 
         SuperscriptBox[
          RowBox[{"Expand", "[", 
           RowBox[{"numFactors", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
          RowBox[{"numFactors", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]]}], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"i", "=", "1"}], 
          RowBox[{"Length", "[", "denFactors", "]"}]], 
         SuperscriptBox[
          RowBox[{"Expand", "[", 
           RowBox[{"denFactors", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
          RowBox[{"denFactors", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]]}]]}], ";", 
      RowBox[{"HLF", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"poly", "/.", "\[VeryThinSpace]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Plus", "\[Rule]", "Max"}], ",", 
             RowBox[{"Times", "\[Rule]", "Plus"}], ",", 
             RowBox[{"Power", "\[Rule]", "Times"}], ",", 
             RowBox[{"1", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          "\[VeryThinSpace]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n_Integer", "+", "x_"}], "\[RuleDelayed]", "x"}], 
           "}"}]}], "/.", "\[VeryThinSpace]", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["t_", "0"], "\[RuleDelayed]", 
           SubscriptBox["t", "1"]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.946980624925983*^9, 3.9469807084342527`*^9}, {
   3.955714038248766*^9, 3.9557140493429403`*^9}, 3.9557140794956493`*^9, {
   3.9592146600218697`*^9, 3.959214675276408*^9}, {3.95921472049951*^9, 
   3.9592147341039257`*^9}, {3.965630247771731*^9, 3.965630251361025*^9}, 
   3.9675376175227222`*^9, 3.967544808431282*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"2be450b4-fdb6-42e3-b683-06691613ec11"],

Cell[CellGroupData[{

Cell["\<\
In the following Calculation we will use tadpole reference with varying points\
\>", "Section",
 CellChangeTimes->{{3.967548688617853*^9, 
  3.96754871855469*^9}},ExpressionUUID->"edff666d-11dd-4d78-987e-\
39cbe8c3b52f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qu41WP6P/6hUiqJnMIXORcpDAqNGueRHJIpYopCziIxgzKJySE5ZHLI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    "], {{0, 775.}, {2160., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{72, 72}],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{699.4799999999987, Automatic},
  ImageSizeRaw->{2160., 775.},
  PlotRange->{{0, 2160.}, {0, 775.}}]], "Input",
 CellChangeTimes->{{3.9675485675735483`*^9, 3.967548568723284*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"3524289f-241a-4a69-974e-1a2b8e97fcce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop  n-point (planar)", "Section",
 CellChangeTimes->{{3.955714872684848*^9, 3.955714885816153*^9}, 
   3.9675376523471117`*^9, {3.967544367349477*^9, 3.967544390279508*^9}, {
   3.967544436629497*^9, 
   3.967544442559374*^9}},ExpressionUUID->"da85d4a5-de0e-4e30-ad4b-\
ffda67a2e0c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Right", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Left", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E1", "[", "i_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      SubscriptBox["t", "i"]}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.95378749627862*^9, 3.953787571238702*^9}, 
   3.9537876114330063`*^9, {3.953788258779435*^9, 3.9537882622945013`*^9}, {
   3.953796052346409*^9, 3.953796054155775*^9}, {3.9538005610099497`*^9, 
   3.953800567431273*^9}, {3.954941434051463*^9, 3.954941434940075*^9}, {
   3.9549414930752373`*^9, 3.954941502225265*^9}, {3.9549417209749413`*^9, 
   3.954941738982028*^9}, {3.9549426469997253`*^9, 3.954942651962284*^9}, {
   3.95533133415329*^9, 3.955331350763345*^9}, {3.955694540202827*^9, 
   3.955694561175378*^9}, {3.9557149058013067`*^9, 3.955714922461001*^9}, {
   3.9592145194841843`*^9, 3.959214520207913*^9}, 3.967537660376113*^9, {
   3.967548598152472*^9, 3.967548602742659*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c5629677-4b42-469a-ad3a-e7b47cf2ea4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Headlights for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "ii"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e37ed21-cd17-435c-8e61-84fba5e678ba"],
 " curves for different points 1-loop tadpole reference "
}], "Section",
 CellChangeTimes->{{3.9675491345785027`*^9, 
  3.9675491702645597`*^9}},ExpressionUUID->"a22e2015-0284-43ba-b9cd-\
acbd53ad286d"],

Cell["Zero point tadpole reference", "Text",
 CellChangeTimes->{{3.967549115885604*^9, 
  3.967549126393649*^9}},ExpressionUUID->"569fcb25-1294-4348-adf0-\
49a196600d0c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TadpoleMatrix", "=", 
   RowBox[{"L", ".", 
    RowBox[{"E1", "[", "x", "]"}], ".", "L"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], "//", "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.955512688367877*^9, 3.955512704040113*^9}, {
   3.955589064547908*^9, 3.955589078572302*^9}, 3.9555891185593853`*^9, {
   3.955589511605523*^9, 3.955589511944895*^9}, {3.955593389479192*^9, 
   3.955593389690522*^9}, {3.9555970764818277`*^9, 3.955597079854899*^9}, {
   3.955613437344076*^9, 3.9556134400754766`*^9}, {3.955715077635415*^9, 
   3.9557150789343767`*^9}, {3.9592145511810303`*^9, 3.959214551487997*^9}, {
   3.959214741365368*^9, 3.959214755852599*^9}, {3.9675448258110123`*^9, 
   3.967544836648836*^9}, {3.967549358971312*^9, 3.967549360597007*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"ca6c0e91-4dbd-43fe-9cdf-f171c45cc0e2"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0"},
      {
       RowBox[{
        SubscriptBox["t", "x"], "+", "1"}], 
       SubscriptBox["t", "x"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.955589118866765*^9, 3.955589512279428*^9, 3.955589545968069*^9, 
   3.955593393047707*^9, {3.9555970822312317`*^9, 3.9555970881152763`*^9}, 
   3.955613454036875*^9, 3.95571508081066*^9, 3.955749172086537*^9, 
   3.957480630428131*^9, 3.959214478097637*^9, {3.959214526025406*^9, 
   3.959214551764906*^9}, {3.9592147423121758`*^9, 3.9592147561850863`*^9}, 
   3.9592271057122097`*^9, 3.95925799177271*^9, 3.959297463663137*^9, 
   3.959304472955119*^9, {3.959319232737762*^9, 3.95931924089298*^9}, 
   3.960436441639539*^9, 3.9648549646639977`*^9, 3.965629356951586*^9, 
   3.965648849984716*^9, 3.9656492224245*^9, 3.966901063901284*^9, 
   3.9674614057404957`*^9, 3.967538497832716*^9, {3.967544820574604*^9, 
   3.967544833456484*^9}, 3.967548413550995*^9, 3.9675486720324783`*^9, 
   3.967549367458832*^9},
 CellLabel->
  "Out[98]//TraditionalForm=",ExpressionUUID->"c96e58bc-3416-416f-a50d-\
eb17eff44821"]
}, Open  ]],

Cell["For one-point amplitude there is only one headlight function", "Text",
 CellChangeTimes->{{3.9674614390432043`*^9, 3.96746147240373*^9}, {
  3.967537724895249*^9, 3.9675377275757427`*^9}, {3.967544494758992*^9, 
  3.967544496017667*^9}},ExpressionUUID->"a1d6d05a-a848-4c9d-aae7-\
39dad787c487"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Headlightfun", "[", 
    RowBox[{"TadpoleMatrix", "/.", "\[VeryThinSpace]", 
     RowBox[{"0", "\[Rule]", "1"}]}], "]"}], "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.959319279355391*^9, 3.959319305453663*^9}, 
   3.967461428169948*^9, {3.967461460367297*^9, 3.967461463530623*^9}, 
   3.9675376222174273`*^9, 3.967544844699164*^9, {3.967549362672413*^9, 
   3.967549364215383*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"2da0a59b-d642-4728-9be8-180f156ada99"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["t", "x"], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", "x"]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9656492224415417`*^9, 3.9669010661196613`*^9, 
  3.967538497977159*^9, 3.9675448495495977`*^9, 3.967548413719133*^9, 
  3.967548672057777*^9, 3.967549369171111*^9},
 CellLabel->
  "Out[99]//TraditionalForm=",ExpressionUUID->"634be4f7-b516-4c3c-aaf2-\
5b79d4d3c5f6"]
}, Open  ]],

Cell["\<\
____________________________________________________________________________\
\>", "Text",
 CellChangeTimes->{{3.967461895660173*^9, 
  3.9674618983796263`*^9}},ExpressionUUID->"cbdab78e-cf7c-475f-96c3-\
5c1d8b4d6eb3"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "nn"], TraditionalForm]],ExpressionUUID->
  "99717428-6c0f-49cd-ad89-49e2066b7120"],
 " headlight function of a ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "nn"], TraditionalForm]],ExpressionUUID->
  "194bebc4-263b-4934-9c46-0fcd040f4795"],
 " curve for a n-point graph given below, (nm1) denotes n-1 here "
}], "Text",
 CellChangeTimes->{{3.967461481022564*^9, 3.9674615978816147`*^9}, {
  3.967537734492704*^9, 
  3.967537737586958*^9}},ExpressionUUID->"2dd6bed9-5a6e-4618-9fcd-\
98d6a2890db2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]n", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"R", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "L"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"nm1", "\[Rule]", " ", 
     RowBox[{"n", "-", "1"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.9555126517052*^9, 3.95551283964741*^9}, {
   3.955513415581053*^9, 3.9555134191504183`*^9}, {3.955513867317244*^9, 
   3.955513875982217*^9}, {3.955513911758007*^9, 3.9555139188103733`*^9}, {
   3.955513991459826*^9, 3.95551401137714*^9}, 3.955514139234598*^9, {
   3.955514432882053*^9, 3.955514508381802*^9}, {3.955514540837483*^9, 
   3.9555145556111937`*^9}, {3.955588918304286*^9, 3.955588938915287*^9}, 
   3.955588992390761*^9, {3.955589220482201*^9, 3.9555893052337427`*^9}, {
   3.955589386829444*^9, 3.955589408183674*^9}, 3.955589541446372*^9, {
   3.9555934755442333`*^9, 3.955593477755125*^9}, {3.955595339200206*^9, 
   3.95559534886961*^9}, {3.955612635021199*^9, 3.9556126445582123`*^9}, {
   3.955615155017726*^9, 3.955615198840716*^9}, {3.9557151007980337`*^9, 
   3.95571511649047*^9}, 3.95574920969799*^9, 3.955749310956697*^9, 
   3.95748065200173*^9, {3.9592147580464897`*^9, 3.959214760087134*^9}, {
   3.959319353399317*^9, 3.959319357904438*^9}, 3.960522439548973*^9, 
   3.965629362674415*^9, {3.965629700461424*^9, 3.965629700721272*^9}, {
   3.965630040195818*^9, 3.965630040368129*^9}, {3.967461475611421*^9, 
   3.967461508742586*^9}, 3.96746173420822*^9, 3.967537624625628*^9, {
   3.9675447640625134`*^9, 3.967544764324081*^9}, {3.967545417407448*^9, 
   3.967545430023219*^9}, {3.967548617066592*^9, 3.967548663228528*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f15ce696-7cc1-4c1c-b11b-8cc9dee2aee7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", "x"], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "1"}]]}], ")"}], "-", 
   SubscriptBox["t", 
    RowBox[{"n", "-", "1"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9656492224629*^9, 3.966901067465918*^9, {3.967461476181992*^9, 
   3.967461478949501*^9}, 3.967461510400812*^9, 3.967461734552743*^9, 
   3.967538498070402*^9, 3.967545433217527*^9, 3.9675484139775467`*^9, 
   3.967548672086544*^9},
 CellLabel->
  "Out[38]//TraditionalForm=",ExpressionUUID->"47628f8f-22e3-4d86-9eb9-\
af85016d0e4d"]
}, Open  ]],

Cell[TextData[{
 "If the fat-graph was just n=2 with labelings n and n-1 then the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", " ", 
     RowBox[{"n", "-", "1"}]}]], TraditionalForm]],ExpressionUUID->
  "5d13a831-21ea-4a99-aa8e-c5e855152bed"],
 " headlight of this n=2 fat-graph is  given as,"
}], "Text",
 CellChangeTimes->{{3.967461606263741*^9, 3.967461671651045*^9}, {
   3.96746170291897*^9, 3.9674617149420443`*^9}, 3.9675377549361763`*^9, 
   3.967538132516218*^9, {3.967538427295966*^9, 
   3.967538433326095*^9}},ExpressionUUID->"3ed10d67-602b-42cb-ab89-\
63a8cd35bdbe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"final\[Alpha]nMinus1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"L", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "R"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"nm1", "\[Rule]", " ", 
     RowBox[{"n", "-", "1"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.9555126517052*^9, 3.95551283964741*^9}, {
   3.955513415581053*^9, 3.9555134191504183`*^9}, {3.955513867317244*^9, 
   3.955513875982217*^9}, {3.955513911758007*^9, 3.9555139188103733`*^9}, {
   3.955513991459826*^9, 3.95551401137714*^9}, 3.955514139234598*^9, {
   3.955514432882053*^9, 3.955514508381802*^9}, {3.955514540837483*^9, 
   3.9555145556111937`*^9}, {3.955588918304286*^9, 3.955588938915287*^9}, 
   3.955588992390761*^9, {3.955589220482201*^9, 3.9555893052337427`*^9}, {
   3.955589386829444*^9, 3.955589408183674*^9}, 3.955589541446372*^9, {
   3.9555934755442333`*^9, 3.955593477755125*^9}, {3.955595339200206*^9, 
   3.95559534886961*^9}, {3.955612635021199*^9, 3.9556126445582123`*^9}, {
   3.955615155017726*^9, 3.955615198840716*^9}, {3.9557151007980337`*^9, 
   3.95571511649047*^9}, 3.95574920969799*^9, 3.955749310956697*^9, 
   3.95748065200173*^9, {3.9592147580464897`*^9, 3.959214760087134*^9}, {
   3.959319353399317*^9, 3.959319357904438*^9}, {3.96051026306032*^9, 
   3.960510271277907*^9}, 3.960510450550551*^9, 3.965629370174961*^9, {
   3.965629666366879*^9, 3.9656296665638103`*^9}, {3.965630042214534*^9, 
   3.9656300423032627`*^9}, {3.9674617181464977`*^9, 
   3.9674617325341187`*^9}, {3.967461825639125*^9, 3.967461827799485*^9}, 
   3.967537627556604*^9, {3.967538189196682*^9, 3.9675382375862713`*^9}, 
   3.9675451016661253`*^9, {3.967545441197134*^9, 3.967545444889141*^9}, {
   3.967548618635038*^9, 3.967548619134182*^9}, {3.967548649760251*^9, 
   3.967548650419731*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"754bcdfa-6bbc-4590-bd81-0e2a46dfe7b3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "1"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "1"}]]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9656492224857483`*^9, 3.9669010697076807`*^9, 3.967461601113337*^9, {
   3.96746172855256*^9, 3.9674617387049103`*^9}, 3.9674618282429447`*^9, 
   3.9675384981575413`*^9, 3.967545449079383*^9, 3.967548414073053*^9, 
   3.967548672118711*^9},
 CellLabel->
  "Out[40]//TraditionalForm=",ExpressionUUID->"dc048ce0-9a28-4d7a-a55b-\
2dd07795b993"]
}, Open  ]],

Cell["\<\
____________________________________________________________________________\
\>", "Text",
 CellChangeTimes->{{3.967461895660173*^9, 
  3.9674618983796263`*^9}},ExpressionUUID->"e0ace1c5-f67e-404f-b68c-\
0f043136dcff"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[Alpha]", 
       RowBox[{"n", "-", 
        RowBox[{"1", "n"}], "-", "1"}]],
      TraditionalForm], " ", "headlight", " ", "of", " ", "a", " ", 
     FormBox[
      SubscriptBox["C", 
       RowBox[{"n", "-", 
        RowBox[{"1", "n"}], "-", "1"}]],
      TraditionalForm], " ", "curve", " ", "for", " ", "a", " ", "n"}], "-", 
    RowBox[{"point", " ", "graph", " ", "given", " ", "below"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nm1", ",", "nm2"}], ")"}], " ", "denotes", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", " ", 
      RowBox[{"n", "-", "2"}]}], ")"}], " ", "here", " "}]}]}]], "Text",
 CellChangeTimes->{{3.967461753502193*^9, 
  3.96746177763481*^9}},ExpressionUUID->"5dd7c7a6-cc3b-400a-8cd7-\
1a199f3a7b2a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]nm1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"R", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "L"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"nm1", "\[Rule]", " ", 
     RowBox[{"n", "-", "1"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.95559981775428*^9, 3.955599886529029*^9}, {
   3.9555999294677467`*^9, 3.955599933792083*^9}, {3.9556092487301283`*^9, 
   3.955609258651246*^9}, {3.955611964458407*^9, 3.95561199539655*^9}, 
   3.9556122155984383`*^9, {3.955612658461296*^9, 3.95561267727677*^9}, {
   3.955612734782968*^9, 3.9556127618524017`*^9}, {3.955612849462022*^9, 
   3.955612869710964*^9}, 3.9556129006573277`*^9, {3.955613328212943*^9, 
   3.95561333623374*^9}, {3.955615718176309*^9, 3.955615739765677*^9}, 
   3.955749210929056*^9, {3.955755280797071*^9, 3.955755327785082*^9}, 
   3.955755396634389*^9, 3.957480695912902*^9, {3.9592145743204737`*^9, 
   3.959214574731093*^9}, {3.95921476859897*^9, 3.95921477760527*^9}, {
   3.965629382361095*^9, 3.965629382786807*^9}, {3.965629668966774*^9, 
   3.965629669112488*^9}, {3.9656300443829536`*^9, 3.965630044464525*^9}, {
   3.967461781660102*^9, 3.967461796597909*^9}, 3.967537630735519*^9, {
   3.967545461195183*^9, 3.967545464610072*^9}, {3.967548651135754*^9, 
   3.9675486525249434`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"3ff9702e-635d-456a-97ff-059a53952632"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", "nm2"], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", "nm2"], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "nm2"], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "1"}]], ",", 
     SubscriptBox["t", "nm2"], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "nm2"], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", "nm2"], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "nm2"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "1"}]]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.965649222716996*^9, 3.9669010740926933`*^9, {3.967461790846187*^9, 
   3.967461797050622*^9}, 3.9674618300793467`*^9, 3.9675384986430683`*^9, 
   3.967545479366501*^9, 3.967548414854051*^9, 3.967548672330266*^9},
 CellLabel->
  "Out[42]//TraditionalForm=",ExpressionUUID->"80db1d0f-3e81-4be6-86e4-\
1a0e716e7a9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "fatgraph", " ", "was", " ", "just", " ", "n"}], 
   "=", 
   RowBox[{"3", " ", "with", " ", "labelings", " ", "n"}]}], ",", " ", 
  RowBox[{
   RowBox[{"n", "-", 
    RowBox[{"1", " ", "and", " ", "n"}], "-", 
    RowBox[{"2", " ", "then", " ", "the", " ", 
     FormBox[
      SubscriptBox["\[Alpha]", 
       RowBox[{
        RowBox[{"n", "-", "2"}], ",", " ", 
        RowBox[{"n", "-", "2"}]}]],
      TraditionalForm], " ", "headlight", " ", "of", " ", "this", " ", 
     "n"}]}], "=", 
   RowBox[{"3", " ", "fatgraph", " ", "is", "  ", "given", " ", "as"}]}], 
  ","}]], "Text",
 CellChangeTimes->{{3.967461839324678*^9, 3.9674618689908667`*^9}, {
  3.9675384163483887`*^9, 
  3.967538421942813*^9}},ExpressionUUID->"ab677c1a-0a3c-47f5-9862-\
544b5f5262b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Final\[Alpha]nMinus2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"L", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "R"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{"nm1", "\[Rule]", " ", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"nm2", "\[Rule]", " ", 
     RowBox[{"n", "-", "2"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.959215756782091*^9, 3.959215818409773*^9}, {
   3.9592159217497673`*^9, 3.9592159236926517`*^9}, {3.959216088916952*^9, 
   3.959216090360376*^9}, {3.959297487611709*^9, 3.95929749109418*^9}, 
   3.964855372400958*^9, {3.965629390769153*^9, 3.965629390975628*^9}, {
   3.965629706865389*^9, 3.965629707040348*^9}, {3.96563004718327*^9, 
   3.965630048705751*^9}, {3.967461802975869*^9, 3.967461821070591*^9}, {
   3.967461871029932*^9, 3.967461874778555*^9}, 3.96753763410725*^9, {
   3.967538280801447*^9, 3.967538281797311*^9}, {3.967545485443384*^9, 
   3.967545488249237*^9}, {3.9675455244213247`*^9, 3.967545536067996*^9}, {
   3.967548653060383*^9, 3.967548654199403*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"cef77dd4-9bcd-4e14-940b-770f21cb6cbc"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9675455368192997`*^9, 3.96754841496421*^9, 
  3.967548672349901*^9},
 CellLabel->
  "Out[44]//TraditionalForm=",ExpressionUUID->"46443b8d-79c5-4bdc-8f05-\
afd0bfce3a1f"]
}, Open  ]],

Cell["\<\
____________________________________________________________________________\
\>", "Text",
 CellChangeTimes->{{3.967461895660173*^9, 
  3.967461917076542*^9}},ExpressionUUID->"3fc3fd53-c1db-4ca3-94d4-\
2faf097d3b91"],

Cell[TextData[{
 "In similar fashion we have for  ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[Alpha]", 
       RowBox[{"n", "-", 
        RowBox[{"2", "n"}], "-", "2"}]],
      TraditionalForm], " ", "headlight", " ", "of", " ", "a", " ", 
     FormBox[
      SubscriptBox["C", 
       RowBox[{"n", "-", 
        RowBox[{"2", "n"}], "-", "2"}]],
      TraditionalForm], " ", "curve", " ", "for", " ", "a", " ", "n"}], "-", 
    RowBox[{"point", " ", "graph", " ", "given", " ", "below"}]}], ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nm1", ",", "nm2", ",", "..."}], ")"}], " ", "denotes", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", " ", 
      RowBox[{"n", "-", "2"}], ",", "..."}], ")"}], " ", "here", " "}]}]], 
  "Text",
  CellChangeTimes->{{3.967461753502193*^9, 3.96746177763481*^9}},
  ExpressionUUID->"d66eb076-bb63-4034-91f2-17d7648a2a35"]
}], "Text",
 CellChangeTimes->{{3.9674619101399384`*^9, 3.967461928647089*^9}, {
  3.9675378143062696`*^9, 3.9675378443827877`*^9}, {3.967537895250766*^9, 
  3.967537897212228*^9}, {3.967538082224853*^9, 3.967538088424697*^9}, {
  3.9675383278545837`*^9, 3.967538331260147*^9}, {3.967545497790447*^9, 
  3.967545501052041*^9}},ExpressionUUID->"2cbf5809-907e-465a-b9f2-\
0f55f3c90a14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]nm2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "L"}], "//", "Expand"}], ")"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{"nm1", "\[Rule]", " ", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nm2", "\[Rule]", " ", 
      RowBox[{"n", "-", "2"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"nm3", "\[Rule]", " ", 
     RowBox[{"n", "-", "3"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.9556135145133553`*^9, 3.955613564787565*^9}, {
   3.955613966741707*^9, 3.9556139677759037`*^9}, {3.955614041369211*^9, 
   3.955614041638023*^9}, {3.955614142993417*^9, 3.9556141562153873`*^9}, {
   3.95561565445395*^9, 3.955615669228345*^9}, 3.9557492126813374`*^9, {
   3.9557553436661882`*^9, 3.955755365560728*^9}, 3.957481029307949*^9, {
   3.959215938228442*^9, 3.959215959377956*^9}, {3.959216070988969*^9, 
   3.959216078501947*^9}, {3.959297615954777*^9, 3.959297638354933*^9}, {
   3.959304678376066*^9, 3.959304681777495*^9}, 3.9605218804262657`*^9, 
   3.965629404988449*^9, {3.9656297102822104`*^9, 3.965629710414605*^9}, {
   3.9656300516965513`*^9, 3.965630051805523*^9}, {3.9656490999866343`*^9, 
   3.9656491168818493`*^9}, {3.967462009504581*^9, 3.967462020373598*^9}, 
   3.96753763760222*^9, {3.967538318755094*^9, 3.967538318854402*^9}, 
   3.967545508791574*^9, {3.967545549970796*^9, 3.9675455713745527`*^9}, {
   3.967548654491921*^9, 3.967548656450397*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7b9504b2-6592-410d-8178-0d2734c491b3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "2"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.965649224894302*^9, 3.966901079790833*^9, 
  3.9675385029581327`*^9, 3.967545576566986*^9, 3.967548417464095*^9, 
  3.967548674440901*^9},
 CellLabel->
  "Out[46]//TraditionalForm=",ExpressionUUID->"2352b1a0-5f5b-415d-ae69-\
05bf4d945a0e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "fatgraph", " ", "was", " ", "just", " ", "n"}], 
   "=", 
   RowBox[{"4", " ", "with", " ", "labelings", " ", "n"}]}], ",", " ", 
  RowBox[{"n", "-", "1"}], " ", ",", " ", 
  RowBox[{
   RowBox[{"n", "-", 
    RowBox[{"2", " ", "and", " ", "n"}], "-", 
    RowBox[{"3", " ", "then", " ", "the", " ", 
     FormBox[
      SubscriptBox["\[Alpha]", 
       RowBox[{
        RowBox[{"n", "-", "3"}], ",", " ", 
        RowBox[{"n", "-", "3"}]}]],
      TraditionalForm], " ", "headlight", " ", "of", " ", "this", " ", 
     "n"}]}], "=", 
   RowBox[{"4", " ", "fatgraph", " ", "is", "  ", "given", " ", "as"}]}], 
  ","}]], "Text",
 CellChangeTimes->{{3.967538365085718*^9, 
  3.967538411715989*^9}},ExpressionUUID->"e35d20a5-a404-439a-bda7-\
bb044f71d2c9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Final\[Alpha]nm3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "R"}], "//", "Expand"}], ")"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{"nm1", "\[Rule]", " ", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nm2", "\[Rule]", " ", 
      RowBox[{"n", "-", "2"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"nm3", "\[Rule]", " ", 
     RowBox[{"n", "-", "3"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.959216163849682*^9, 3.9592162072041397`*^9}, 
   3.959297680887854*^9, {3.959297733259256*^9, 3.959297737335566*^9}, 
   3.959320619738183*^9, 3.965629412491609*^9, {3.965629715717067*^9, 
   3.965629715966716*^9}, {3.965630054792342*^9, 3.96563005491346*^9}, {
   3.96746202295645*^9, 3.9674620282792187`*^9}, 3.967537640816724*^9, {
   3.96753782415271*^9, 3.967537824307845*^9}, {3.9675383207457047`*^9, 
   3.967538320945414*^9}, {3.967545639943553*^9, 3.967545658426916*^9}, {
   3.96754865703442*^9, 3.967548658353651*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"744fc791-0ee0-4a5b-aa0a-baebeda71c4b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.959320620334206*^9, 3.960436444645013*^9, 
  3.96485602233445*^9, 3.9656293598310137`*^9, 3.965629413245311*^9, 
  3.96562971632325*^9, 3.965629806916966*^9, 3.965630055293448*^9, 
  3.965648852698924*^9, 3.9656492250564117`*^9, 3.9669010912782383`*^9, 
  3.9675385033122473`*^9, 3.967545663661078*^9, 3.9675484176510773`*^9, 
  3.967548674523432*^9},
 CellLabel->
  "Out[48]//TraditionalForm=",ExpressionUUID->"ca31d550-c73b-4f36-8875-\
24b5db7291e2"]
}, Open  ]],

Cell["\<\
____________________________________________________________________________\
\>", "Text",
 CellChangeTimes->{{3.967461895660173*^9, 
  3.967461917076542*^9}},ExpressionUUID->"211ee236-6a04-4b30-a35a-\
1636a8ae90bd"],

Cell[TextData[{
 "In similar fashion we have for  \n",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       SubscriptBox["\[Alpha]", 
        RowBox[{"n", "-", 
         RowBox[{"3", "n"}], "-", "3"}]],
       TraditionalForm], " ", "headlight", " ", "of", " ", "a", " ", 
      FormBox[
       SubscriptBox["C", 
        RowBox[{"n", "-", 
         RowBox[{"3", "n"}], "-", "3"}]],
       TraditionalForm], " ", "curve", " ", "for", " ", "a", " ", "n"}], "-", 
     
     RowBox[{"point", " ", "graph", " ", "given", " ", "below"}]}], ",", " ", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nm1", ",", "nm2", ",", "..."}], ")"}], " ", "denotes", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", " ", 
       RowBox[{"n", "-", "2"}], ",", "..."}], ")"}], " ", "here", " "}]}]}]], 
  "Text",
  CellChangeTimes->{{3.967461753502193*^9, 3.96746177763481*^9}},
  ExpressionUUID->"55fadb2c-9d7e-4453-b2f2-1f8408785c9e"]
}], "Text",
 CellChangeTimes->{{3.9674619101399384`*^9, 3.967461928647089*^9}, {
  3.9675378143062696`*^9, 3.9675378443827877`*^9}, {3.967537895250766*^9, 
  3.967537897212228*^9}, {3.967538082224853*^9, 3.967538088424697*^9}, {
  3.9675383278545837`*^9, 
  3.967538350917755*^9}},ExpressionUUID->"7415e892-36f2-4123-a106-\
26c5ffa512ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]nm3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", ".", 
        RowBox[{"E1", "[", "nm4", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
        RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm2", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm3", "]"}], ".", "R", ".", 
        RowBox[{"E1", "[", "nm4", "]"}], ".", "L"}], "//", "Expand"}], ")"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{"nm1", "\[Rule]", " ", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"nm2", "\[Rule]", " ", 
       RowBox[{"n", "-", "2"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nm3", "\[Rule]", " ", 
      RowBox[{"n", "-", "3"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"nm4", "\[Rule]", " ", 
     RowBox[{"n", "-", "4"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.9556135145133553`*^9, 3.955613564787565*^9}, {
   3.955613966741707*^9, 3.9556139677759037`*^9}, {3.955614041369211*^9, 
   3.955614041638023*^9}, {3.955614142993417*^9, 3.9556141562153873`*^9}, {
   3.95561565445395*^9, 3.955615669228345*^9}, 3.9557492126813374`*^9, {
   3.9557553436661882`*^9, 3.955755365560728*^9}, 3.957481029307949*^9, {
   3.959215938228442*^9, 3.959215959377956*^9}, {3.959216070988969*^9, 
   3.959216078501947*^9}, {3.959258042792816*^9, 3.959258078320986*^9}, {
   3.959304718498242*^9, 3.95930474137684*^9}, {3.960521934842916*^9, 
   3.960521973421053*^9}, {3.960522080629208*^9, 3.9605221435416603`*^9}, {
   3.960522227681713*^9, 3.9605222345669928`*^9}, 3.964856038436763*^9, 
   3.96562942381107*^9, {3.965629718841832*^9, 3.9656297189245253`*^9}, {
   3.965630057200872*^9, 3.965630057316864*^9}, 3.967537643584916*^9, {
   3.9675383382232113`*^9, 3.9675383384283323`*^9}, {3.967538478466617*^9, 
   3.967538491319174*^9}, {3.9675456743751287`*^9, 3.967545692915654*^9}, {
   3.967548658646469*^9, 3.967548660681134*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c5d62e8a-7b23-483a-8835-960b2c897e2d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["t", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "3"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.959258078910029*^9, 3.959258089954218*^9}, 
   3.9593044864024057`*^9, {3.95930470458471*^9, 3.9593047483059196`*^9}, 
   3.960436452229064*^9, 3.9605219806139717`*^9, {3.960522110324212*^9, 
   3.960522150959029*^9}, 3.96052224207047*^9, {3.964856038942018*^9, 
   3.964856048221897*^9}, 3.9656293689032803`*^9, 3.965629438102483*^9, 
   3.96562973302204*^9, 3.965629813860935*^9, 3.965630070769835*^9, 
   3.965648865879146*^9, 3.965649239211507*^9, 3.966901106131216*^9, 
   3.967538527750944*^9, 3.967545720031869*^9, 3.9675484316069317`*^9, 
   3.9675486875753517`*^9},
 CellLabel->
  "Out[50]//TraditionalForm=",ExpressionUUID->"f7705c36-bc37-4433-bb13-\
b128c14988c2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "If", " ", "the", " ", "fatgraph", " ", "was", " ", "just", " ", "n"}], 
   "=", 
   RowBox[{"5", " ", "with", " ", "labelings", " ", "n"}]}], ",", " ", 
  RowBox[{"n", "-", "1"}], " ", ",", " ", 
  RowBox[{"n", "-", "2"}], " ", ",", " ", 
  RowBox[{
   RowBox[{"n", "-", 
    RowBox[{"3", " ", "and", " ", "n"}], "-", 
    RowBox[{"4", " ", "then", " ", "the", " ", 
     FormBox[
      SubscriptBox["\[Alpha]", 
       RowBox[{
        RowBox[{"n", "-", "4"}], ",", " ", 
        RowBox[{"n", "-", "4"}]}]],
      TraditionalForm], " ", "headlight", " ", "of", " ", "this", " ", 
     "n"}]}], "=", 
   RowBox[{"5", " ", "fatgraph", " ", "is", "  ", "given", " ", "as"}]}], 
  ","}]], "Text",
 CellChangeTimes->{{3.967538365085718*^9, 3.967538385132519*^9}, {
  3.967538444281376*^9, 
  3.967538472131131*^9}},ExpressionUUID->"de8bfa99-f507-471e-b744-\
dddab3aa0378"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Final\[Alpha]nm4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Headlightfun", "[", 
     RowBox[{"L", ".", 
      RowBox[{"E1", "[", "nm4", "]"}], ".", "L", ".", 
      RowBox[{"E1", "[", "nm3", "]"}], ".", "L", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "L", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "TadpoleMatrix", ".", 
      RowBox[{"E1", "[", "nm1", "]"}], ".", "R", ".", 
      RowBox[{"E1", "[", "nm2", "]"}], ".", "R", ".", 
      RowBox[{"E1", "[", "nm3", "]"}], ".", "R", ".", 
      RowBox[{"E1", "[", "nm4", "]"}], ".", "R"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{"nm1", "\[Rule]", " ", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"nm2", "\[Rule]", " ", 
       RowBox[{"n", "-", "2"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"nm3", "\[Rule]", " ", 
      RowBox[{"n", "-", "3"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"nm4", "\[Rule]", " ", 
     RowBox[{"n", "-", "4"}]}], "}"}]}], "//", "TraditionalForm"}]}], "Input",\

 CellChangeTimes->{{3.955612161407135*^9, 3.955612174015472*^9}, {
   3.9556125656499243`*^9, 3.955612569456976*^9}, {3.955755862948127*^9, 
   3.9557558675374613`*^9}, {3.9557558997921133`*^9, 3.955755919551938*^9}, {
   3.957484691812275*^9, 3.957484700872603*^9}, {3.959304825169923*^9, 
   3.9593048635825443`*^9}, {3.960523188090889*^9, 3.960523205808634*^9}, {
   3.965629433209951*^9, 3.9656294383676147`*^9}, {3.9656297232051973`*^9, 
   3.9656297261151867`*^9}, {3.965630060878933*^9, 3.965630060945437*^9}, {
   3.967462032522073*^9, 3.9674620407652063`*^9}, 3.967537646038615*^9, {
   3.9675457359994993`*^9, 3.967545737943466*^9}, {3.967548660959259*^9, 
   3.967548662931978*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"320cf937-ff3e-4004-9fda-669a9f339bb4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]], "+", 
      SubscriptBox["t", "x"]}]}], ")"}], "-", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}]}], ")"}], "+", 
   RowBox[{"max", "(", 
    RowBox[{"0", ",", 
     SubscriptBox["t", 
      RowBox[{"n", "-", "4"}]], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["t", 
       RowBox[{"n", "-", "4"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "3"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "2"}]], "+", 
      SubscriptBox["t", 
       RowBox[{"n", "-", "1"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.955612168178752*^9, 3.955612176154623*^9}, {
   3.955612564094264*^9, 3.9556125700460987`*^9}, {3.955755864208922*^9, 
   3.955755868441064*^9}, 3.955755921491332*^9, 3.9557564700125732`*^9, 
   3.955756789628861*^9, 3.955757030766411*^9, 3.957480632431596*^9, 
   3.957484701454838*^9, 3.959258004632629*^9, 3.959304864796694*^9, 
   3.96043645242243*^9, {3.9605231943225718`*^9, 3.960523207518724*^9}, 
   3.96485605390488*^9, 3.965629369532564*^9, 3.965629440493053*^9, 
   3.965629733210908*^9, 3.965629814610262*^9, 3.965630070974127*^9, 
   3.965648866074814*^9, 3.965649239403902*^9, 3.9669011063569508`*^9, 
   3.967538528233143*^9, 3.9675457396531563`*^9, 3.9675484321670856`*^9, 
   3.967548687686857*^9},
 CellLabel->
  "Out[52]//TraditionalForm=",ExpressionUUID->"d4bc091b-19f3-4fdf-8adf-\
7a9da305e8e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1436, 760},
WindowMargins->{{-3, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b5cb8688-3763-4535-9078-7a45978b7849"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 208, 3, 123, "Title",ExpressionUUID->"9a8c3594-e740-4b1a-808f-b2de31fac1fc"],
Cell[787, 27, 375, 8, 108, "Subtitle",ExpressionUUID->"ff7958a5-7db5-4f85-9250-01504f114fb0"],
Cell[CellGroupData[{
Cell[1187, 39, 216, 4, 86, "Chapter",ExpressionUUID->"f3786536-aa40-4b0a-867e-a55d266a5bc6"],
Cell[1406, 45, 3557, 83, 220, "Input",ExpressionUUID->"2be450b4-fdb6-42e3-b683-06691613ec11"],
Cell[CellGroupData[{
Cell[4988, 132, 230, 5, 84, "Section",ExpressionUUID->"edff666d-11dd-4d78-987e-39cbe8c3b52f"],
Cell[5221, 139, 82456, 1356, 330, "Input",ExpressionUUID->"3524289f-241a-4a69-974e-1a2b8e97fcce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87714, 1500, 296, 5, 84, "Section",ExpressionUUID->"da85d4a5-de0e-4e30-ad4b-ffda67a2e0c5"],
Cell[88013, 1507, 1664, 42, 90, "Input",ExpressionUUID->"c5629677-4b42-469a-ad3a-e7b47cf2ea4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89714, 1554, 401, 11, 85, "Section",ExpressionUUID->"a22e2015-0284-43ba-b9cd-acbd53ad286d"],
Cell[90118, 1567, 170, 3, 44, "Text",ExpressionUUID->"569fcb25-1294-4348-adf0-49a196600d0c"],
Cell[CellGroupData[{
Cell[90313, 1574, 911, 15, 64, "Input",ExpressionUUID->"ca6c0e91-4dbd-43fe-9cdf-f171c45cc0e2"],
Cell[91227, 1591, 1545, 35, 75, "Output",ExpressionUUID->"c96e58bc-3416-416f-a50d-eb17eff44821"]
}, Open  ]],
Cell[92787, 1629, 300, 4, 44, "Text",ExpressionUUID->"a1d6d05a-a848-4c9d-aae7-39dad787c487"],
Cell[CellGroupData[{
Cell[93112, 1637, 549, 11, 37, "Input",ExpressionUUID->"2da0a59b-d642-4728-9be8-180f156ada99"],
Cell[93664, 1650, 470, 12, 72, "Output",ExpressionUUID->"634be4f7-b516-4c3c-aaf2-5b79d4d3c5f6"]
}, Open  ]],
Cell[94149, 1665, 228, 5, 44, "Text",ExpressionUUID->"cbdab78e-cf7c-475f-96c3-5c1d8b4d6eb3"],
Cell[94380, 1672, 578, 16, 44, "Text",ExpressionUUID->"2dd6bed9-5a6e-4618-9fcd-98d6a2890db2"],
Cell[CellGroupData[{
Cell[94983, 1692, 1932, 34, 64, "Input",ExpressionUUID->"f15ce696-7cc1-4c1c-b11b-8cc9dee2aee7"],
Cell[96918, 1728, 972, 29, 52, "Output",ExpressionUUID->"47628f8f-22e3-4d86-9eb9-af85016d0e4d"]
}, Open  ]],
Cell[97905, 1760, 640, 15, 47, "Text",ExpressionUUID->"3ed10d67-602b-42cb-ab89-63a8cd35bdbe"],
Cell[CellGroupData[{
Cell[98570, 1779, 2103, 37, 64, "Input",ExpressionUUID->"754bcdfa-6bbc-4590-bd81-0e2a46dfe7b3"],
Cell[100676, 1818, 950, 28, 52, "Output",ExpressionUUID->"dc048ce0-9a28-4d7a-a55b-2dd07795b993"]
}, Open  ]],
Cell[101641, 1849, 228, 5, 44, "Text",ExpressionUUID->"e0ace1c5-f67e-404f-b68c-0f043136dcff"],
Cell[101872, 1856, 873, 25, 43, "Text",ExpressionUUID->"5dd7c7a6-cc3b-400a-8cd7-1a199f3a7b2a"],
Cell[CellGroupData[{
Cell[102770, 1885, 1711, 32, 64, "Input",ExpressionUUID->"3ff9702e-635d-456a-97ff-059a53952632"],
Cell[104484, 1919, 2419, 76, 74, "Output",ExpressionUUID->"80db1d0f-3e81-4be6-86e4-1a0e716e7a9e"]
}, Open  ]],
Cell[106918, 1998, 837, 23, 46, "Text",ExpressionUUID->"ab677c1a-0a3c-47f5-9862-544b5f5262b3"],
Cell[CellGroupData[{
Cell[107780, 2025, 1491, 31, 64, "Input",ExpressionUUID->"cef77dd4-9bcd-4e14-940b-770f21cb6cbc"],
Cell[109274, 2058, 1370, 45, 52, "Output",ExpressionUUID->"46443b8d-79c5-4bdc-8f05-afd0bfce3a1f"]
}, Open  ]],
Cell[110659, 2106, 226, 5, 44, "Text",ExpressionUUID->"3fc3fd53-c1db-4ca3-94d4-2faf097d3b91"],
Cell[110888, 2113, 1321, 33, 68, "Text",ExpressionUUID->"2cbf5809-907e-465a-b9f2-0f55f3c90a14"],
Cell[CellGroupData[{
Cell[112234, 2150, 2093, 43, 64, "Input",ExpressionUUID->"7b9504b2-6592-410d-8178-0d2734c491b3"],
Cell[114330, 2195, 5702, 189, 116, "Output",ExpressionUUID->"2352b1a0-5f5b-415d-ae69-05bf4d945a0e"]
}, Open  ]],
Cell[120047, 2387, 827, 23, 76, "Text",ExpressionUUID->"e35d20a5-a404-439a-bda7-bb044f71d2c9"],
Cell[CellGroupData[{
Cell[120899, 2414, 1644, 37, 64, "Input",ExpressionUUID->"744fc791-0ee0-4a5b-aa0a-baebeda71c4b"],
Cell[122546, 2453, 2485, 77, 52, "Output",ExpressionUUID->"ca31d550-c73b-4f36-8875-24b5db7291e2"]
}, Open  ]],
Cell[125046, 2533, 226, 5, 44, "Text",ExpressionUUID->"211ee236-6a04-4b30-a35a-1636a8ae90bd"],
Cell[125275, 2540, 1327, 36, 68, "Text",ExpressionUUID->"7415e892-36f2-4123-a106-26c5ffa512ec"],
Cell[CellGroupData[{
Cell[126627, 2580, 2404, 50, 116, "Input",ExpressionUUID->"c5d62e8a-7b23-483a-8835-960b2c897e2d"],
Cell[129034, 2632, 11027, 357, 158, "Output",ExpressionUUID->"f7705c36-bc37-4433-bb13-b128c14988c2"]
}, Open  ]],
Cell[140076, 2992, 919, 25, 76, "Text",ExpressionUUID->"de8bfa99-f507-471e-b744-dddab3aa0378"],
Cell[CellGroupData[{
Cell[141020, 3021, 1944, 43, 64, "Input",ExpressionUUID->"320cf937-ff3e-4004-9fda-669a9f339bb4"],
Cell[142967, 3066, 3938, 118, 74, "Output",ExpressionUUID->"d4bc091b-19f3-4fdf-8adf-7a9da305e8e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Two-loop_two-point_F,_U,_K,_and_Z_for_counter_terms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    245566,       6738]
NotebookOptionsPosition[    230943,       6474]
NotebookOutlinePosition[    231371,       6491]
CellTagsIndexPosition[    231328,       6488]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Surface Symanzik polynomials and Mirzakhani kernel : Two-loop two-point \
\>", "Title",
 CellChangeTimes->{{3.967536610055407*^9, 3.967536670233827*^9}, {
  3.967537446663135*^9, 3.967537447217917*^9}, {3.967538770921422*^9, 
  3.9675387728293343`*^9}, {3.96753912716681*^9, 
  3.967539132375104*^9}},ExpressionUUID->"37cf5d4d-3d4e-4a63-8797-\
1fc1943d408c"],

Cell["\<\
Part of the paper \[OpenCurlyDoubleQuote]Towards the Parametric \
Renormalization of the S-matrix - I\[CloseCurlyDoubleQuote] by Pinaki \
Banerjee, Harsh and Alok Laddha.\
\>", "Subtitle",
 CellChangeTimes->{
  3.967536128360765*^9, {3.967536169976715*^9, 
   3.967536192511711*^9}},ExpressionUUID->"9027e404-6c23-448c-b0a1-\
9dc6ed708ea2"],

Cell[CellGroupData[{

Cell["Initialization", "Chapter",
 CellChangeTimes->{{3.967548082644108*^9, 
  3.967548089548415*^9}},ExpressionUUID->"4622d8f1-7f08-4b71-bcbf-\
f92dea2ad387"],

Cell[CellGroupData[{

Cell["\<\
Headlight functions required for first surface Symanzik polynomials\
\>", "Section",
 CellChangeTimes->{{3.967536269766157*^9, 3.967536281283559*^9}, {
  3.967538765057335*^9, 3.9675387661137*^9}, {3.9675414185450773`*^9, 
  3.967541418645665*^9}},ExpressionUUID->"8ee8c666-889b-4930-9fd6-\
9029364c128c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "required", " ", "headlight", " ", "functions"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]0x", "=", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw"}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "tx"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]0y", "=", 
     RowBox[{
      RowBox[{"-", "ty"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tz"}], "]"}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"ty", "+", "tz"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]1x", "=", 
     RowBox[{
      RowBox[{"-", "ty"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tz"}], ",", 
        RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
        RowBox[{"tw", "+", "ty", "+", 
         RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "ty"}], ",", 
        RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
        RowBox[{"tw", "+", 
         RowBox[{"2", " ", "ty"}], "+", "tz"}], ",", 
        RowBox[{"tw", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]1y", "=", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]m1x", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", "tw"}], "]"}]}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "tx"}]}], "]"}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"2", " ", "tw"}], ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", 
         RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"tw", "+", "tx"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", 
         RowBox[{"2", " ", "tx"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", 
         RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", 
         RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"3", " ", "tw"}], "+", 
         RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
         RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]m1y", "=", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tz"}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"ty", "+", "tz"}]}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{"tw", "+", "tz"}], ",", 
        RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
         RowBox[{"2", " ", "tz"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
         RowBox[{"2", " ", "tz"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
         RowBox[{"3", " ", "tz"}]}]}], "]"}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
        RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
        RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
         RowBox[{"2", " ", "tz"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
         RowBox[{"2", " ", "ty"}], "+", 
         RowBox[{"3", " ", "tz"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Alpha]ab", "=", 
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "tz"}]}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", "tw", ",", 
        RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{"tw", "+", "tx", "+", "tz"}]}], "]"}], "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "tx"}], ",", 
        RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}]}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Alpha]0a", "=", 
     RowBox[{"\[Alpha]0x", "+", "\[Alpha]1x", "+", "\[Alpha]m1x"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"\[Alpha]0b", "=", 
     RowBox[{"\[Alpha]0y", "+", "\[Alpha]1y", "+", "\[Alpha]m1y"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"First", " ", "surface", " ", "Symanzik", " ", "polynomial"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]0b", "+", "\[Alpha]0a"}], ")"}], "\[Alpha]ab"}], 
       "+", 
       RowBox[{"\[Alpha]0a", " ", "\[Alpha]0b"}]}], ")"}]}], ";"}], 
   " "}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.956105976096332*^9, 3.956105988889812*^9}, {
   3.957151804428701*^9, 3.957151820338756*^9}, 3.957152632197557*^9, {
   3.95870667096739*^9, 3.958706679106999*^9}, 3.958706838633295*^9, 
   3.960270248566712*^9, 3.961227992296454*^9, {3.9675417831532373`*^9, 
   3.9675418417134037`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5885fba4-9207-444e-93a8-f796ce298593"]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-loop two-point headlight functions", "Section",
 CellChangeTimes->{{3.958706587398395*^9, 3.958706587854252*^9}, {
  3.9587066268245792`*^9, 3.958706653922675*^9}, {3.967536291006743*^9, 
  3.9675363013068533`*^9}},ExpressionUUID->"587c6476-90df-4dc0-8509-\
d82a431dced2"],

Cell["See appendix B of the paper for details. ", "Text",
 CellChangeTimes->{{3.967541952383329*^9, 3.967541965495798*^9}, 
   3.9675429152054033`*^9},ExpressionUUID->"017e60c1-88fa-4b1f-baef-\
ff79bbfc634e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]0a1", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "0"}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]0a2", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw"}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "0"}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]0b1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tz"}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "0"}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]0b2", "=", 
   RowBox[{
    RowBox[{"-", "ty"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "0"}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]a11", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "t1"}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "a_"}], 
    RowBox[{"{", "11", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]a12", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "t1"}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "a_"}], 
    RowBox[{"{", "12", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]a22", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw"}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "a_"}], 
    RowBox[{"{", "22", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]b11", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz"}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}], ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "b_"}], 
    RowBox[{"{", "11", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]b12", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1"}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "b_"}], 
    RowBox[{"{", "12", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]b22", "=", 
   RowBox[{
    RowBox[{"-", "tz"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1"}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"t1", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "ty", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "ty", "+", "tz"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "b_"}], 
    RowBox[{"{", "22", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]ab", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"\[Alpha]_", 
    RowBox[{"{", "ab", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1b1", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], 
     "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "1"}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1b2", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], 
    "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], 
     "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "1"}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1a1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tw", ",", 
       RowBox[{"tw", "+", "tz"}], ",", 
       RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
       RowBox[{"tw", "+", "ty", "+", 
        RowBox[{"2", " ", "tz"}]}]}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "1"}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1a2", "=", 
   RowBox[{
    RowBox[{"-", "tx"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", "1"}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]aa", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"\[Alpha]_", 
    RowBox[{"{", "aa", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]bb", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"\[Alpha]_", 
    RowBox[{"{", "bb", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]m1a1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tw"}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"tw", "+", "tx"}], ")"}]}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]m1a2", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"2", " ", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"tw", "+", "tx"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"tw", "+", "tx"}], ")"}]}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "a"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]m1b1", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tw", ",", 
       RowBox[{"tw", "+", "tx"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
       RowBox[{"tw", "+", "tz"}], ",", 
       RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
        RowBox[{"2", " ", "tz"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
        RowBox[{"2", " ", "tz"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
        RowBox[{"3", " ", "tz"}]}]}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"1", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]m1b2", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz"}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"2", "b"}], "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1b11", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "t1", ",", 
       RowBox[{"t1", "+", "tw"}], ",", 
       RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
       RowBox[{"t1", "+", 
        RowBox[{"2", " ", "tw"}], "+", "tx"}]}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], 
    "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], 
     "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "11", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1b12", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tw"}], "]"}]}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], 
    "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}]}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"tw", "+", "tx"}], ")"}]}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "12", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1b22", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], 
    "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}]}], "]"}], 
    "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}]}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"tw", "+", "tx"}], ")"}]}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}]}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"tw", "+", "tx"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"3", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"4", " ", "tw"}], "+", 
       RowBox[{"2", " ", "tx"}], "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "22", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1a11", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"4", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", "tw", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"4", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"4", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "11", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1a12", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "tz"}], "]"}]}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"ty", "+", "tz"}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"3", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"4", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", "ty"}], "+", 
       RowBox[{"4", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"ty", "+", "tz"}], ")"}]}]}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "12", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]1a22", "=", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tz", ",", 
      RowBox[{"ty", "+", "tz"}], ",", 
      RowBox[{"ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tx", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1"}], "}"}]}], "_", 
    RowBox[{"{", "22", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]ab11", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", "t1", ",", 
       RowBox[{"t1", "+", "tw"}], ",", 
       RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
       RowBox[{"t1", "+", 
        RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
       RowBox[{"t1", "+", 
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
       RowBox[{"t1", "+", 
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
       RowBox[{"t1", "+", 
        RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
        RowBox[{"2", " ", "tz"}]}]}], "]"}]}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], "        ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", "ab", "}"}]}], "_", 
    RowBox[{"{", "11", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]ab21", "=", 
   RowBox[{
    RowBox[{"2", " ", "t1"}], "+", 
    RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
    RowBox[{"2", " ", "tz"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], "      ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", "ab", "}"}]}], "_", 
    RowBox[{"{", "21", "}"}]}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]ab22", "=", 
   RowBox[{
    RowBox[{"-", "t1"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "tw", ",", 
      RowBox[{"tw", "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}], "+", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", "t1", ",", 
      RowBox[{"t1", "+", "tw"}], ",", 
      RowBox[{"t1", "+", "tw", "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", "tz"}], ",", 
      RowBox[{"t1", "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "t1"}], "+", 
       RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
       RowBox[{"2", " ", "tz"}]}]}], "]"}]}]}], "    ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "^", 
     RowBox[{"{", "ab", "}"}]}], "_", 
    RowBox[{"{", "22", "}"}]}], "*)"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.958698476941166*^9, 3.9586984788798933`*^9}, {
   3.958698519293173*^9, 3.9586985485914927`*^9}, {3.958699024069932*^9, 
   3.9586990278677673`*^9}, 3.958704146947043*^9, {3.961016965928865*^9, 
   3.961016966892308*^9}, {3.961227464788643*^9, 3.96122748900275*^9}, {
   3.961227948260866*^9, 3.961227959666593*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"67b3459f-e222-4dad-85d2-416be6a171f7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computing the exponent \[OpenCurlyDoubleQuote]F/U - Z\
\[CloseCurlyDoubleQuote] for curve integrals", "Section",
 CellChangeTimes->{{3.961015682477675*^9, 3.9610156952612677`*^9}, {
  3.9610428880285597`*^9, 3.9610428928638887`*^9}, {3.961234916758089*^9, 
  3.961234931223415*^9}, {3.967536312216187*^9, 3.96753631457907*^9}, {
  3.967538799428986*^9, 3.967538813932349*^9}, {3.96754148392117*^9, 
  3.9675415104063807`*^9}, {3.967542939726988*^9, 
  3.96754294304806*^9}},ExpressionUUID->"c3dc98d6-5f9d-4f97-b38e-\
5eab18b284b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]list", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]0a1", " ", ",", "\[Alpha]0a2", " ", ",", "\[Alpha]0b1", " ", ",",
      "\[Alpha]0b2", " ", ",", "\[Alpha]a11", " ", ",", "\[Alpha]a12", " ", 
     ",", "\[Alpha]a22", " ", ",", "\[Alpha]b11", " ", ",", "\[Alpha]b12", 
     " ", ",", "\[Alpha]b22", " ", ",", "\[Alpha]ab", " ", ",", "\[Alpha]1b1",
      " ", ",", "\[Alpha]1b2", " ", ",", "\[Alpha]1a1", " ", ",", 
     "\[Alpha]1a2", " ", ",", "\[Alpha]aa", ",", "\[Alpha]bb", ",", 
     "\[Alpha]m1a1", " ", ",", "\[Alpha]m1a2", ",", "\[Alpha]m1b1", ",", 
     "\[Alpha]m1b2", ",", "\[Alpha]1b11", " ", ",", "\[Alpha]1b12", " ", ",", 
     "\[Alpha]1b22", " ", ",", "\[Alpha]1a11", " ", ",", "\[Alpha]1a12", " ", 
     ",", "\[Alpha]1a22", " ", ",", "\[Alpha]ab11", " ", ",", "\[Alpha]ab22", 
     " ", ",", 
     RowBox[{"0", "\[Alpha]ab21"}]}], " ", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["a", "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Alpha]list", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ruleaTo\[Alpha]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"alist", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"\[Alpha]list", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "alist", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FbyUminusZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["P1", "2"]}], ")"}], " ", 
        SubscriptBox["a", "3"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "10"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "11"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "12"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "12"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "13"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "14"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "14"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "15"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "16"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "17"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "18"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "18"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "19"]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubsuperscriptBox["a", "1", "2"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "11"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "11"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "14"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "14"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubsuperscriptBox["a", "14", "2"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "15"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "15"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "18"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "18"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "14"], " ", 
       SubscriptBox["a", "18"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubsuperscriptBox["a", "18", "2"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "19"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["P1", "2"], " ", 
       SubscriptBox["a", "1"], " ", 
       SubscriptBox["a", "19"]}], 
      RowBox[{
       SubscriptBox["a", "1"], "+", 
       SubscriptBox["a", "2"], "+", 
       SubscriptBox["a", "11"], "+", 
       SubscriptBox["a", "14"], "+", 
       SubscriptBox["a", "15"], "+", 
       SubscriptBox["a", "18"], "+", 
       SubscriptBox["a", "19"]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["P1", "2"]}], ")"}], " ", 
           SubscriptBox["a", "1"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", "2"], "+", 
             SubscriptBox["a", "11"], "+", 
             SubscriptBox["a", "14"], "+", 
             SubscriptBox["a", "15"], "+", 
             SubscriptBox["a", "18"], "+", 
             SubscriptBox["a", "19"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "+", 
        SubscriptBox["a", "2"], "+", 
        SubscriptBox["a", "11"], "+", 
        SubscriptBox["a", "14"], "+", 
        SubscriptBox["a", "15"], "+", 
        SubscriptBox["a", "18"], "+", 
        SubscriptBox["a", "19"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "20"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "20"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "21"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "P1", " ", 
          SubscriptBox["a", "3"]}], "-", 
         RowBox[{"2", " ", "P1", " ", 
          SubscriptBox["a", "12"]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "P1", " ", 
           SubscriptBox["a", "1"], " ", 
           SubscriptBox["a", "11"]}], 
          RowBox[{
           SubscriptBox["a", "1"], "+", 
           SubscriptBox["a", "2"], "+", 
           SubscriptBox["a", "11"], "+", 
           SubscriptBox["a", "14"], "+", 
           SubscriptBox["a", "15"], "+", 
           SubscriptBox["a", "18"], "+", 
           SubscriptBox["a", "19"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P1", " ", 
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "14"]}], 
          RowBox[{
           SubscriptBox["a", "1"], "+", 
           SubscriptBox["a", "2"], "+", 
           SubscriptBox["a", "11"], "+", 
           SubscriptBox["a", "14"], "+", 
           SubscriptBox["a", "15"], "+", 
           SubscriptBox["a", "18"], "+", 
           SubscriptBox["a", "19"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "P1", " ", 
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "18"]}], 
          RowBox[{
           SubscriptBox["a", "1"], "+", 
           SubscriptBox["a", "2"], "+", 
           SubscriptBox["a", "11"], "+", 
           SubscriptBox["a", "14"], "+", 
           SubscriptBox["a", "15"], "+", 
           SubscriptBox["a", "18"], "+", 
           SubscriptBox["a", "19"]}]], "-", 
         RowBox[{"2", " ", "P1", " ", 
          SubscriptBox["a", "20"]}]}], ")"}], "2"], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "3"], "+", 
          SubscriptBox["a", "4"], "+", 
          SubscriptBox["a", "11"], "+", 
          SubscriptBox["a", "12"], "+", 
          SubscriptBox["a", "13"], "-", 
          FractionBox[
           SubsuperscriptBox["a", "11", "2"], 
           RowBox[{
            SubscriptBox["a", "1"], "+", 
            SubscriptBox["a", "2"], "+", 
            SubscriptBox["a", "11"], "+", 
            SubscriptBox["a", "14"], "+", 
            SubscriptBox["a", "15"], "+", 
            SubscriptBox["a", "18"], "+", 
            SubscriptBox["a", "19"]}]], "+", 
          SubscriptBox["a", "20"], "+", 
          SubscriptBox["a", "21"]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "22"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "23"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "23"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "24"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "25"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "26"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "26"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "27"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "28"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "29"]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["a", "30"]}], "-", 
     RowBox[{
      SuperscriptBox["P1", "2"], " ", 
      SubscriptBox["a", "30"]}]}], "/.", "ruleaTo\[Alpha]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SecondSymanzik", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["P1", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "11"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "12"]}], "-", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubsuperscriptBox["a", "12", "2"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "13"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "14"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "14"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "12", "2"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "14"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubsuperscriptBox["a", "14", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubsuperscriptBox["a", "14", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubsuperscriptBox["a", "14", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubsuperscriptBox["a", "14", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubsuperscriptBox["a", "14", "2"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "15"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "15"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "12", "2"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "12", "2"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubsuperscriptBox["a", "18", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubsuperscriptBox["a", "18", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubsuperscriptBox["a", "18", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubsuperscriptBox["a", "18", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubsuperscriptBox["a", "18", "2"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "19"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "19"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "12", "2"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "14", "2"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "18", "2"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "21"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "14", "2"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "21"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "21"]}], "-", 
       RowBox[{
        SubsuperscriptBox["a", "18", "2"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "20"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["a", "12", "2"]}], "-", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{
           SubscriptBox["a", "20"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", "4"], "+", 
             SubscriptBox["a", "11"], "+", 
             SubscriptBox["a", "13"], "+", 
             SubscriptBox["a", "21"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", "4"], "+", 
             SubscriptBox["a", "11"], "-", 
             SubscriptBox["a", "12"], "+", 
             SubscriptBox["a", "13"], "+", 
             SubscriptBox["a", "21"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["a", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "11"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "12"]}], "-", 
          SubsuperscriptBox["a", "12", "2"], "+", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "13"]}], "-", 
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "14"]}], "-", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "14"]}], "-", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "14"]}], "-", 
          RowBox[{
           SubscriptBox["a", "13"], " ", 
           SubscriptBox["a", "14"]}], "+", 
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "15"]}], "+", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "15"]}], "+", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "15"]}], "+", 
          RowBox[{
           SubscriptBox["a", "13"], " ", 
           SubscriptBox["a", "15"]}], "-", 
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "18"]}], "-", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "18"]}], "-", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "18"]}], "-", 
          RowBox[{
           SubscriptBox["a", "13"], " ", 
           SubscriptBox["a", "18"]}], "+", 
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "19"]}], "+", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "19"]}], "+", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "19"]}], "+", 
          RowBox[{
           SubscriptBox["a", "13"], " ", 
           SubscriptBox["a", "19"]}], "+", 
          RowBox[{
           SubscriptBox["a", "4"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "20"]}], "-", 
          RowBox[{
           SubscriptBox["a", "12"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{
           SubscriptBox["a", "13"], " ", 
           SubscriptBox["a", "20"]}], "-", 
          RowBox[{
           SubscriptBox["a", "14"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{
           SubscriptBox["a", "15"], " ", 
           SubscriptBox["a", "20"]}], "-", 
          RowBox[{
           SubscriptBox["a", "18"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{
           SubscriptBox["a", "19"], " ", 
           SubscriptBox["a", "20"]}], "+", 
          RowBox[{
           SubscriptBox["a", "11"], " ", 
           SubscriptBox["a", "21"]}], "-", 
          RowBox[{
           SubscriptBox["a", "14"], " ", 
           SubscriptBox["a", "21"]}], "+", 
          RowBox[{
           SubscriptBox["a", "15"], " ", 
           SubscriptBox["a", "21"]}], "-", 
          RowBox[{
           SubscriptBox["a", "18"], " ", 
           SubscriptBox["a", "21"]}], "+", 
          RowBox[{
           SubscriptBox["a", "19"], " ", 
           SubscriptBox["a", "21"]}], "+", 
          RowBox[{
           SubscriptBox["a", "20"], " ", 
           SubscriptBox["a", "21"]}], "+", 
          RowBox[{
           SubscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", "4"], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["a", "11"]}], "-", 
             SubscriptBox["a", "12"], "+", 
             SubscriptBox["a", "13"], "-", 
             SubscriptBox["a", "14"], "+", 
             SubscriptBox["a", "15"], "-", 
             SubscriptBox["a", "18"], "+", 
             SubscriptBox["a", "19"], "+", 
             SubscriptBox["a", "21"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", "3"], "+", 
             SubscriptBox["a", "4"], "+", 
             SubscriptBox["a", "11"], "+", 
             SubscriptBox["a", "12"], "+", 
             SubscriptBox["a", "13"], "+", 
             SubscriptBox["a", "20"], "+", 
             SubscriptBox["a", "21"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
    "ruleaTo\[Alpha]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FirstSymanzik", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "11"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "11"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "12"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "13"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "14"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "15"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "18"]}], "+", 
       RowBox[{
        SubscriptBox["a", "3"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "4"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "12"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "13"], " ", 
        SubscriptBox["a", "19"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "20"]}], "+", 
       RowBox[{
        SubscriptBox["a", "11"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "14"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "15"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "18"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "19"], " ", 
        SubscriptBox["a", "21"]}], "+", 
       RowBox[{
        SubscriptBox["a", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "3"], "+", 
          SubscriptBox["a", "4"], "+", 
          SubscriptBox["a", "11"], "+", 
          SubscriptBox["a", "12"], "+", 
          SubscriptBox["a", "13"], "+", 
          SubscriptBox["a", "20"], "+", 
          SubscriptBox["a", "21"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "3"], "+", 
          SubscriptBox["a", "4"], "+", 
          SubscriptBox["a", "11"], "+", 
          SubscriptBox["a", "12"], "+", 
          SubscriptBox["a", "13"], "+", 
          SubscriptBox["a", "20"], "+", 
          SubscriptBox["a", "21"]}], ")"}]}]}], ")"}], "/.", 
     "ruleaTo\[Alpha]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["a", "6"]}], "-", 
       SubscriptBox["a", "9"], "-", 
       SubscriptBox["a", "12"], "-", 
       SubscriptBox["a", "14"], "-", 
       SubscriptBox["a", "18"], "-", 
       SubscriptBox["a", "23"], "-", 
       SubscriptBox["a", "26"], "-", 
       SubscriptBox["a", "30"]}], ")"}], 
     SuperscriptBox["P1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["m", "2"], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"FbyUminusZ", ",", 
       SuperscriptBox["m", "2"]}], "]"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ZZ", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], " ", 
        SubscriptBox["a", "1"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "7"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "11"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "13"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "15"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "17"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "19"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "21"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "23"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "23"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "25"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "27"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "29"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SubscriptBox["a", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["P1", "2"], " ", 
        SubscriptBox["a", "30"]}]}], ")"}]}], "/.", "ruleaTo\[Alpha]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.961034202383049*^9, 3.9610342052406197`*^9}, {
   3.961034272396682*^9, 3.961034283731934*^9}, {3.961043429434352*^9, 
   3.9610434304439774`*^9}, 3.961229512406077*^9, {3.9612349596323423`*^9, 
   3.9612349643526993`*^9}, 3.961499566670463*^9, 3.965049199261945*^9, {
   3.965623276467516*^9, 3.965623278835658*^9}, {3.965784082196497*^9, 
   3.9657841010451593`*^9}, {3.965979951279827*^9, 3.965979956818039*^9}, {
   3.96598004894763*^9, 3.9659800492437143`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"03023299-0c13-4146-bfe6-7e1029edffd7"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Different contributing regions to all the top dimensional cones\
\>", "Section",
 CellChangeTimes->{{3.96122869933779*^9, 3.96122870056859*^9}, {
  3.9675415265535383`*^9, 3.967541530756694*^9}, {3.9675437822390757`*^9, 
  3.9675438153062143`*^9}, {3.967543846011145*^9, 3.967543849769603*^9}, {
  3.967543955338023*^9, 
  3.967543956826126*^9}},ExpressionUUID->"a021ba45-2b2e-45aa-9ced-\
fbf26fbc489e"],

Cell[TextData[{
 "The  4 regions below viz. R11, R12, R13 and R14  contribute to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["log", "2"], TraditionalForm]],ExpressionUUID->
  "0bfcb550-8f32-49fd-a5c4-1afa76bbf5c2"],
 " divergence (see appendix B.1 of the paper for details), where first \
surface Symanzik simplifies to   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"U", "=", 
    RowBox[{"tx", " ", "*", " ", "ty"}]}], TraditionalForm]],ExpressionUUID->
  "606eeeeb-38a9-47a9-92e9-6e1fb22441d8"]
}], "Text",
 CellChangeTimes->{{3.961228906617654*^9, 3.9612289440661182`*^9}, {
   3.9612289860455027`*^9, 3.961228991577648*^9}, {3.967536333965612*^9, 
   3.967536334241879*^9}, 3.967538698574298*^9, {3.9675387306760798`*^9, 
   3.967538754438458*^9}, {3.967538864566946*^9, 3.967538867293456*^9}, {
   3.967538941907633*^9, 3.96753895688059*^9}, {3.96754154660131*^9, 
   3.967541587152719*^9}, {3.967542038081025*^9, 3.967542038372674*^9}, {
   3.9675426119600554`*^9, 3.9675426230274143`*^9}, {3.967543692014542*^9, 
   3.967543694533835*^9}, {3.967543965043818*^9, 
   3.967543973295732*^9}},ExpressionUUID->"e6d5f63b-d663-4813-98fb-\
6677ab2612f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R13", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{"ty", "<", 
     RowBox[{"-", "tz"}]}], "&&", 
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "tw"}], "<", "tx", "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "tw"}], "<", "t1", "<", 
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tx"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"R11", "=", 
   RowBox[{
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{"tx", "<", 
     RowBox[{"-", "tw"}]}], "&&", 
    RowBox[{"tz", "<", "0"}], "&&", 
    RowBox[{"ty", "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "tz"}], "<", "t1", "<", 
     RowBox[{
      RowBox[{"-", "ty"}], "-", "tz"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"R14", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "tz"}], "<", "ty", "<", "0"}], "&&", 
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "tw"}], "-", "ty", "-", "tz"}], "<", "tx", "<", 
     RowBox[{"-", "tw"}]}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}], "<", "t1", 
     "<", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
      "tz"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"R12", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{"ty", "<", 
     RowBox[{"-", "tz"}]}], "&&", 
    RowBox[{"tw", "<", 
     RowBox[{"-", "tz"}]}], "&&", 
    RowBox[{"tx", "<", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "tw"}], "-", "ty", "-", 
      RowBox[{"2", " ", "tz"}]}], "<", "t1", "<", 
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
      RowBox[{"2", " ", "tz"}]}]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9612287055595503`*^9, 3.961228720791586*^9}, 
   3.961228771691757*^9, {3.9656248435969667`*^9, 3.965624860705093*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"24e1388f-7971-4d73-925a-060f5cf07a51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"The", " ", "region", " ", "R2", " ", "contributes", " ", "to", " ", 
   FormBox["log",
    TraditionalForm], " ", "divergnce", " ", "with", " ", "U"}], "=", 
  RowBox[{
   RowBox[{"tx", "*", "ty"}], "-", 
   SuperscriptBox["tz", "2"]}]}]], "Text",
 CellChangeTimes->{{3.961228953717148*^9, 3.961229003721039*^9}, 
   3.967538709046554*^9, {3.967538847490076*^9, 3.967538860694187*^9}, {
   3.9675416035565042`*^9, 3.967541613477242*^9}, {3.9675426332353563`*^9, 
   3.967542638548196*^9}, {3.967543984450276*^9, 
   3.967543987368869*^9}},ExpressionUUID->"571c17e9-4537-4c69-b3a9-\
aa5223173c9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{"tx", "<", 
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
    RowBox[{"ty", "<", 
     RowBox[{"-", "tz"}]}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.961228746769115*^9, 3.9612287792571907`*^9}, {
  3.964915255874309*^9, 3.964915269921925*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"eafd0544-b339-4f9a-b15e-c50b4b76b71c"],

Cell["R2 can be written as union of following 5 regions", "Text",
 CellChangeTimes->{{3.9675388734255247`*^9, 3.9675389032544603`*^9}, {
  3.96753898109651*^9, 3.967538987997328*^9}, {3.9675416208696423`*^9, 
  3.9675416320452013`*^9}},ExpressionUUID->"52f69c86-67b8-4995-88d2-\
3c7940753331"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", ">", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", "<", 
       RowBox[{"-", "tw"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tw"}], "<", "t1", "<", "0"}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"0", "<", "t1", "<", 
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}], "<", "t1", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965610304467984*^9, 3.965610351777203*^9}, 
   3.965621825383533*^9},
 CellLabel->
  "In[218]:=",ExpressionUUID->"e56eefec-1ba4-4d4c-be64-39d377008773"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"The", "  ", "region", " ", "R3", " ", "contributes", " ", "to", "  ", 
    FormBox["log",
     TraditionalForm], " ", "divergnce", " ", "with", " ", "U"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"tw", "+", "tx"}], ")"}], "2"]}], "+", 
    RowBox[{"tx", " ", "*", " ", "ty"}]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.961229022856415*^9, 3.9612290410940742`*^9}, 
   3.961229088011374*^9, {3.967536354749324*^9, 3.967536355367539*^9}, {
   3.967538993812655*^9, 3.967538997531427*^9}, {3.967541643114859*^9, 
   3.967541643301952*^9}, 3.9675420996002893`*^9, {3.967542652835943*^9, 
   3.967542675277019*^9}},ExpressionUUID->"b688bdd8-3054-47ad-99ad-\
5f346fbd73ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
     RowBox[{"-", "tw"}]}], "&&", 
    RowBox[{"ty", "<", 
     RowBox[{"-", "tz"}]}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.961228802849139*^9, 3.961228819809724*^9}, {
  3.964915292096593*^9, 3.9649152970787783`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"f426f83d-e50e-4a78-909b-942b5ea6e8d1"],

Cell["R3 can written as union of following 5 regions", "Text",
 CellChangeTimes->{{3.967539001492754*^9, 3.967539005112688*^9}, {
  3.9675420851748657`*^9, 3.967542087939074*^9}, {3.967542844167931*^9, 
  3.967542844303691*^9}},ExpressionUUID->"18acff39-cd7d-428d-b9a5-\
4ab99fbdaa3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", ">", 
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", "<", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tw"}], "<", "t1", "<", "0"}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"0", "<", "t1", "<", 
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}], "<", "t1", 
       "<", 
       RowBox[{"-", "tw"}]}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965610406250556*^9, 3.965610435556422*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"e5e6b058-6c9d-447a-acbb-07f77f74faeb"],

Cell["\<\
The region R4 contributes to log divergence with  U = (tw + tx + tz)(tw + ty \
+ tz) - (tw + tx + ty + tz)(2 tw + tx + ty + 2 tz)\
\>", "Text",
 CellChangeTimes->{{3.9612290471236143`*^9, 3.961229105435564*^9}, {
  3.967536383352084*^9, 3.9675363848562202`*^9}, {3.967539013420368*^9, 
  3.967539022863716*^9}, {3.967542669747559*^9, 
  3.9675426865122538`*^9}},ExpressionUUID->"2fa00d54-860d-4237-ab6b-\
4a4bb78a5e9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R4", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{"tw", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
     RowBox[{"-", "tw"}]}], "&&", 
    RowBox[{
     RowBox[{"-", "tz"}], "<", "ty", "<", 
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.961228840347855*^9, 3.9612288640397167`*^9}, {
   3.96491533068544*^9, 3.964915331171402*^9}, 3.964915388991212*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"b74ba66c-b211-4bcc-8285-5f0ef2744689"],

Cell["R4 can written as union of 5 regions", "Text",
 CellChangeTimes->{{3.967539028628315*^9, 3.967539032462183*^9}, {
  3.967542830789713*^9, 
  3.967542830996902*^9}},ExpressionUUID->"0c4b9cae-4eda-4250-bc33-\
ef20243bdd69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "ty", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}], "&&", 
      RowBox[{"t1", ">", "0"}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "ty", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}], "&&", 
      RowBox[{"t1", "<", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "ty", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tw"}], "<", "t1", "<", "0"}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "ty", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}], "<", "t1", 
       "<", 
       RowBox[{"-", "tw"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{"tw", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
       RowBox[{"-", "tw"}]}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "ty", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}], "<", "t1", "<", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965610486169525*^9, 3.9656104921363077`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"45c0f318-07a8-4753-a907-6cb64359019c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
   "The", "  ", "region", " ", "R5", " ", "contributes", " ", "to", " ", 
    "log", " ", "divergence", " ", "with", " ", "U"}], "=", 
   RowBox[{
    RowBox[{"tx", " ", "ty"}], "-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"tw", "+", "tz"}], ")"}], "2"]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{
  3.961229050463496*^9, 3.961229131581565*^9, {3.967539039018538*^9, 
   3.967539043609906*^9}, {3.967542710177985*^9, 
   3.967542723915771*^9}},ExpressionUUID->"2f3477a0-3bb0-4c81-9dc0-\
471b47b5e3d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R5", "=", 
   RowBox[{
    RowBox[{"tz", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
    RowBox[{"tx", "<", 
     RowBox[{
      RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
    RowBox[{"ty", "<", 
     RowBox[{"-", "tz"}]}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9612288775600357`*^9, 3.9612289002375307`*^9}, {
  3.964915361007814*^9, 3.964915390279168*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"0547b822-92d9-47d2-b740-03178ae33fec"],

Cell["R5 can written as union of following 5 regions", "Text",
 CellChangeTimes->{{3.967539047059875*^9, 3.9675390502453537`*^9}, {
  3.967542731782105*^9, 3.96754273382577*^9}, {3.9675428241253023`*^9, 
  3.9675428243477497`*^9}},ExpressionUUID->"236e4bb2-01bc-4049-bf7e-\
694aadab0bf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reg5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", ">", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"t1", "<", "0"}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{"0", "<", "t1", "<", 
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ty"}], "-", "tz"}], "<", "t1", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"tz", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
      RowBox[{"tx", "<", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
      RowBox[{"ty", "<", 
       RowBox[{"-", "tz"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}], "<", "t1", "<", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
        RowBox[{"2", " ", "tz"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9656105239837217`*^9, 3.965610535714944*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"fa5c826c-b098-4b47-8269-a18469571d2d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Counter-terms in different regions ", "Chapter",
 CellChangeTimes->{{3.961044108250969*^9, 3.961044110883226*^9}, {
   3.9612295365995417`*^9, 3.9612295495440397`*^9}, {3.961229664295141*^9, 
   3.9612297008448057`*^9}, 3.961234897538879*^9, {3.967539154305562*^9, 
   3.967539183160061*^9}, 3.967541665858321*^9, 3.967542747108061*^9, {
   3.967548508015196*^9, 
   3.967548515723877*^9}},ExpressionUUID->"48a267b7-5f72-4d68-ad25-\
8ed96aeb30fd"],

Cell["\<\
All of the above sections and required input are initialized. \
\>", "Text",
 CellChangeTimes->{{3.961229601837391*^9, 3.9612296536499977`*^9}, {
   3.961286778876769*^9, 3.9612869769933977`*^9}, 3.9675362260886097`*^9, {
   3.967536405525878*^9, 3.967536439276925*^9}, {3.967539084028254*^9, 
   3.967539116865245*^9}, {3.967542761353836*^9, 3.967542777045679*^9}, {
   3.9675481485782213`*^9, 3.9675481675703783`*^9}, {3.967548312258129*^9, 
   3.967548313493081*^9}},ExpressionUUID->"63918e5f-8225-405c-a887-\
89296c3916cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "/", "U"}], "-", 
  RowBox[{"Z", " ", "for", " ", "counterterm", " ", "C_", "2"}]}]], "Input",
 CellChangeTimes->{{3.967549049767325*^9, 
  3.967549055928685*^9}},ExpressionUUID->"04872b03-8c45-436f-becb-\
23a46e6dede3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["\[ScriptCapitalF]", "\[ScriptCapitalU]"], "-", 
    "\[ScriptCapitalZ]"}], ")"}], "for", " ", "counterterm", " ", 
  SubscriptBox["C", "1"]}]], "Section",
 CellChangeTimes->{{3.961229676593914*^9, 3.96122969234155*^9}, 
   3.96122979118507*^9, 3.9675083384368887`*^9, {3.967539225816444*^9, 
   3.967539265675359*^9}, {3.967544048885222*^9, 3.967544054604712*^9}, 
   3.967548174222006*^9, {3.967548218786584*^9, 3.967548229744919*^9}, 
   3.967548471037915*^9, {3.967548583364133*^9, 3.9675485906509132`*^9}, {
   3.967549063530662*^9, 
   3.967549125165934*^9}},ExpressionUUID->"9742cb82-2953-45c9-9db1-\
843308e7e008"],

Cell[CellGroupData[{

Cell["R13", "Subsubsection",
 CellChangeTimes->{{3.9657823560432663`*^9, 
  3.965782356517935*^9}},ExpressionUUID->"62f340e0-537d-4338-9609-\
64c8e870d8df"],

Cell[CellGroupData[{

Cell[BoxData["R13"], "Input",
 CellChangeTimes->{
  3.965079969164545*^9, 3.9655114881899137`*^9, 3.965523166518753*^9, 
   3.9655232358851957`*^9, {3.965624879605304*^9, 3.965624879813973*^9}, 
   3.967539292586507*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"33c36a31-7609-4577-b6f3-3c4920e7a165"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "tz"}]}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "tw"}], "<", "tx", "<", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "tw"}], "<", "t1", "<", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tx"}]}]}]], "Output",
 CellChangeTimes->{3.9650799179164877`*^9, 3.965079970127029*^9, 
  3.965508725782613*^9, 3.965508761861191*^9, 3.965511488824939*^9, 
  3.9655231670504704`*^9, 3.96552323673308*^9, 3.965523575048772*^9, 
  3.965535843487084*^9, 3.9656055242612543`*^9, 3.96561992395093*^9, 
  3.965971709541765*^9, 3.967508041678897*^9, 3.9675392971879063`*^9, 
  3.967539849416853*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"e0e5ee8b-448e-4777-881f-1c8662e6fc42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tx3", "==", 
       RowBox[{"t1", "+", "tw", "+", "tx"}]}], ",", 
      RowBox[{"ty3", "==", 
       RowBox[{"tz", "+", "ty"}]}], ",", 
      RowBox[{"S13", "==", 
       RowBox[{
        RowBox[{"-", "tw"}], "-", "tx"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tz", ",", "tw", ",", "t1"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"transformation", " ", "to", " ", "new", " ", "coordinates"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.965782054126906*^9, 3.965782054403378*^9}, {
  3.967492483233416*^9, 3.9674924950741863`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"322f5478-1d8e-4120-9282-a6dd01b25828"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tz", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
    RowBox[{"tw", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"S13", "+", "tx3"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.965538353096304*^9, 3.965605524285248*^9, 
  3.965619923969777*^9, 3.965782065496996*^9, 3.965971709566823*^9, 
  3.9674924979228277`*^9, 3.9675080417029037`*^9, 3.967539297266642*^9, 
  3.967539849453622*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"c68be690-05fe-42ab-9895-15d997413e98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R13", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"S13", "+", "tx3"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ty", ",", "ty3", ",", "tx", ",", "tx3", ",", "S13"}], "}"}]}], 
   "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.965079640995496*^9, 3.965079656195096*^9}, {
   3.965079687803618*^9, 3.965079751532729*^9}, {3.965079787598208*^9, 
   3.9650798987679462`*^9}, {3.965079957228397*^9, 3.965079960938719*^9}, 
   3.965080162072742*^9, {3.965523074775715*^9, 3.965523086150797*^9}, {
   3.9655231525608053`*^9, 3.965523181690709*^9}, {3.965523422971188*^9, 
   3.9655234384350643`*^9}, {3.965523802870756*^9, 3.965523806310664*^9}, {
   3.965525357122731*^9, 3.965525364217763*^9}, {3.965526073281563*^9, 
   3.965526125913612*^9}, {3.965537228362466*^9, 3.9655372625595303`*^9}, {
   3.965537748024231*^9, 3.9655378436314077`*^9}, 3.9655384625916643`*^9, {
   3.9656248824739428`*^9, 3.965624882634754*^9}, 3.9657820739978027`*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"07bced77-a79c-40c5-bb9d-51c7b687d128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ty", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "ty3", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "tx3", "<", "0"}], "&&", 
  RowBox[{"S13", "<", "0"}]}]], "Output",
 CellChangeTimes->{
  3.961230056828865*^9, 3.961234782793421*^9, 3.9614995710243587`*^9, 
   3.961716727419972*^9, 3.964914401116868*^9, 3.965048684243576*^9, 
   3.965079753056016*^9, 3.9650797879519157`*^9, 3.96507986916508*^9, 
   3.965079899388443*^9, 3.965079961499608*^9, 3.965080163510085*^9, 
   3.965508725819522*^9, 3.965508761894158*^9, 3.965511802743532*^9, 
   3.965523078207898*^9, {3.965523423519492*^9, 3.965523439396309*^9}, 
   3.965523806682746*^9, 3.965523904780981*^9, 3.965525365332509*^9, 
   3.9655254296447973`*^9, {3.9655260772346478`*^9, 3.965526126838476*^9}, 
   3.965537262915616*^9, {3.965537739338107*^9, 3.965537786830036*^9}, {
   3.96553781816061*^9, 3.965537844267212*^9}, 3.9655384642321997`*^9, 
   3.965605524310205*^9, 3.96561992398578*^9, 3.9656249835943327`*^9, 
   3.96578207506784*^9, 3.9659717095936623`*^9, 3.9659717980053263`*^9, 
   3.967492499813217*^9, 3.967508041726584*^9, 3.967539297340819*^9, 
   3.9675398494930363`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"dbf5e824-a5c3-46ba-81c8-b4ce82ae2555"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"FbyUminusZ", ",", "R13"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"S13", "+", "tx3"}]}]}], "}"}]}], "/.", 
    RowBox[{"tx3", "->", 
     RowBox[{"\[Tau]x3", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty3", "->", 
    RowBox[{"\[Tau]y3", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.961229480776276*^9, 3.961229481297929*^9}, {
  3.961286853770625*^9, 3.961286854347355*^9}, {3.965624889786621*^9, 
  3.965624889968403*^9}, {3.965782086150847*^9, 3.9657821257284193`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"20820110-0851-4033-a39c-2e079afa6623"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.961229485824339*^9, 3.9612347985460873`*^9, 3.9614995751538973`*^9, 
   3.9617167316140633`*^9, 3.964914407243273*^9, 3.965048688045968*^9, 
   3.965508729916596*^9, 3.9655087619232407`*^9, 3.965605528147481*^9, 
   3.9656199291180887`*^9, 3.965624979581361*^9, {3.9657820909780827`*^9, 
   3.9657821264478807`*^9}, 3.965971709620735*^9, 3.9674925052165413`*^9, 
   3.967508045652543*^9, 3.967539304828705*^9, 3.967539854651332*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"a0574e12-4f72-4bcc-8645-e8beea19b60f"]
}, Open  ]],

Cell[TextData[{
 "We compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["F", 
      RowBox[{
       SubscriptBox["t", "x"], 
       SubscriptBox["t", "y"]}]], "-", "Z"}], ")"}], TraditionalForm]],
  ExpressionUUID->"35ed6cdd-f9f8-43cb-bd5f-82d64b0b7dbc"],
 " for the three regions written in counter term ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "1"], TraditionalForm]],ExpressionUUID->
  "678791f8-b7e5-49dd-8239-187cf2536431"],
 " we found that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["F", 
      RowBox[{
       SubscriptBox["t", "x"], 
       SubscriptBox["t", "y"]}]], "-", "Z"}], ")"}], TraditionalForm]],
  ExpressionUUID->"92191597-55fe-47ad-aa4d-eb3534623721"],
 " is same in all these regions since we are in same cone. Hence for the \
following regions R12, R14, R11 we will only compute  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["F", 
      RowBox[{
       SubscriptBox["t", "x"], 
       SubscriptBox["t", "y"]}]], "-", "Z"}], ")"}], TraditionalForm]],
  ExpressionUUID->"1c3c233b-2d3c-44fe-bd49-8dd7aeacf810"],
 " once for these regions."
}], "Text",
 CellChangeTimes->{{3.967539385022655*^9, 3.9675395114220247`*^9}, {
  3.967548788493569*^9, 
  3.9675488316692333`*^9}},ExpressionUUID->"11c15e9e-9370-42d3-83cf-\
2a840d75d0c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"FbyUminusZ", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tz", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
         RowBox[{"tw", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
         RowBox[{"t1", "\[Rule]", 
          RowBox[{"S13", "+", "tx3"}]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"ty", "<", "0"}], "&&", 
       RowBox[{"ty", "<", "ty3", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "tx3", "<", "0"}], "&&", 
       RowBox[{
        RowBox[{"S13", "-", "tx"}], "<", "0"}], "&&", 
       RowBox[{
        RowBox[{"S13", "-", "ty"}], "<", "0"}]}]}], "]"}], "/.", 
    RowBox[{"tx3", "->", 
     RowBox[{"\[Tau]x3", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty3", "->", 
    RowBox[{"\[Tau]y3", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.965971840637445*^9, 3.965971861500894*^9}, {
   3.965972241372838*^9, 3.96597225282057*^9}, 3.965972492579267*^9},
 CellLabel->
  "In[229]:=",ExpressionUUID->"bf941f44-86ee-429d-8b68-44fc9f6e5e78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9659718665511837`*^9, {3.9659722494439983`*^9, 3.96597225318851*^9}, 
   3.9659724973521976`*^9, 3.967492513483159*^9, 3.967508049989417*^9, 
   3.967539312963232*^9, 3.9675398603278418`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"8254f7e4-39e5-4221-9e61-c261558c30a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"FbyUminusZ", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tz", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
         RowBox[{"tw", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
         RowBox[{"t1", "\[Rule]", 
          RowBox[{"S13", "+", "tx3"}]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"ty", "<", "0"}], "&&", 
       RowBox[{"ty", "<", "ty3", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "tx3", "<", "0"}], "&&", 
       RowBox[{"S13", "<", "ty"}], "&&", 
       RowBox[{"tx", "<", "S13", "<", "0"}]}]}], "]"}], "/.", 
    RowBox[{"tx3", "->", 
     RowBox[{"\[Tau]x3", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty3", "->", 
    RowBox[{"\[Tau]y3", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.965972157296929*^9, 3.965972157494628*^9}, {
  3.9659722566328793`*^9, 3.965972275781186*^9}, {3.966040919783437*^9, 
  3.966040928585598*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"9cc7eec9-260a-4f0f-a3f9-f918549651e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.965972163781762*^9, {3.965972261232226*^9, 3.965972276125087*^9}, 
   3.9660408814945097`*^9, 3.966040935796351*^9, 3.967492518243675*^9, 
   3.96750805429735*^9, 3.967539321395734*^9, 3.967539866926874*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"1c14bf77-580b-45aa-be6d-8b71281a2108"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"FbyUminusZ", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tz", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "ty"}], "+", "ty3"}]}], ",", 
         RowBox[{"tw", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "S13"}], "-", "tx"}]}], ",", 
         RowBox[{"t1", "\[Rule]", 
          RowBox[{"S13", "+", "tx3"}]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"ty", "<", "0"}], "&&", 
       RowBox[{"ty", "<", "ty3", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "0"}], "&&", 
       RowBox[{"tx", "<", "tx3", "<", "0"}], "&&", 
       RowBox[{"S13", "<", "tx"}], "&&", 
       RowBox[{"ty", "<", "S13", "<", "0"}]}]}], "]"}], "/.", 
    RowBox[{"tx3", "->", 
     RowBox[{"\[Tau]x3", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty3", "->", 
    RowBox[{"\[Tau]y3", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.965972166206847*^9, 3.965972166341599*^9}, {
   3.965972260954465*^9, 3.9659722792845488`*^9}, 3.9659738933945017`*^9, {
   3.965974329717185*^9, 3.965974406458749*^9}, {3.965974678765893*^9, 
   3.9659747068399143`*^9}, 3.965974737914495*^9, 3.9659747714384327`*^9, {
   3.965975054750828*^9, 3.9659750630912867`*^9}, {3.965975990180545*^9, 
   3.965975993643003*^9}, {3.965976163768776*^9, 3.9659761954055147`*^9}, {
   3.966040825197178*^9, 3.966040863228076*^9}, {3.966040910979121*^9, 
   3.9660409127110033`*^9}, {3.966040945669435*^9, 3.966040950812316*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"d4a9ff8d-efc8-4c01-88f4-7b9dd6a80d45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y3"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.965972171069872*^9, {3.965972268434519*^9, 3.965972279639256*^9}, 
   3.965973894900332*^9, {3.965974357465722*^9, 3.965974383621797*^9}, {
   3.965974697691161*^9, 3.965974711473727*^9}, 3.965974772748035*^9, 
   3.9659750676759977`*^9, {3.965976160855554*^9, 3.965976201210051*^9}, 
   3.966040872606988*^9, 3.9660409554708242`*^9, 3.967492522641472*^9, 
   3.9675080586778727`*^9, 3.967539329536388*^9, 3.9675398737997513`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"d6f7685e-92c3-44e1-8911-93002674613e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R11", "Subsubsection",
 CellChangeTimes->{{3.965782352062945*^9, 
  3.965782352488068*^9}},ExpressionUUID->"c5241921-ba15-4ab4-a2bc-\
b5dfdec9b551"],

Cell[CellGroupData[{

Cell[BoxData["R11"], "Input",
 CellChangeTimes->{{3.961230059735279*^9, 3.961230059903067*^9}, {
   3.9655361116429033`*^9, 3.9655361146144743`*^9}, 3.96553677097849*^9, {
   3.9656248932639837`*^9, 3.965624893504341*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"77e83105-72cd-4b40-b52a-954b4bb98721"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{"tx", "<", 
   RowBox[{"-", "tw"}]}], "&&", 
  RowBox[{"tz", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "tz"}], "<", "t1", "<", 
   RowBox[{
    RowBox[{"-", "ty"}], "-", "tz"}]}]}]], "Output",
 CellChangeTimes->{3.9612300601523867`*^9, 3.961499575202066*^9, 
  3.961716731669064*^9, 3.964914407300991*^9, 3.965048688105864*^9, 
  3.965508729978793*^9, 3.9655087619511747`*^9, 3.965536115041093*^9, 
  3.965536772367599*^9, 3.965605528202078*^9, 3.965619929176345*^9, 
  3.96562497397827*^9, 3.965971709646365*^9, 3.967508058703924*^9, 
  3.967539329643846*^9, 3.967539873892188*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"9523e894-e0c8-457f-a8c0-26d45a9224ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tx1", "==", 
      RowBox[{"tw", "+", "tx"}]}], ",", 
     RowBox[{"ty1", "==", 
      RowBox[{"t1", "+", "tz", "+", "ty"}]}], ",", 
     RowBox[{"S11", "==", "tz"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tz", ",", "tw", ",", "t1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.965782162871557*^9, 3.9657821841245728`*^9}, {
  3.965783093398757*^9, 3.965783093620079*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"d3d6477d-d8db-4d7c-927b-b6839ee2188c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tz", "\[Rule]", "S11"}], ",", 
    RowBox[{"tw", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "tx"}], "+", "tx1"}]}], ",", 
    RowBox[{"t1", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "S11"}], "-", "ty", "+", "ty1"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9657821941977177`*^9, 3.965783107705702*^9, 
  3.965971709672351*^9, 3.967492527707582*^9, 3.967508058724222*^9, 
  3.967539329708557*^9, 3.967539873949162*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"b867ccb1-2e2b-47b1-86cc-9c91a290655f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R11", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", "S11"}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "tx"}], "+", "tx1"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S11"}], "-", "ty", "+", "ty1"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"S11", ",", "ty1", ",", "ty", ",", "tx", ",", "tx1"}], "}"}]}], 
   "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9657831424120073`*^9, 3.965783161181087*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"17de32b1-8375-4ad9-86d4-49b642ea4368"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S11", "<", "0"}], "&&", 
  RowBox[{"ty1", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "ty1"}], "&&", 
  RowBox[{"tx", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "tx1", "<", "0"}]}]], "Output",
 CellChangeTimes->{3.965783161790313*^9, 3.965971709698554*^9, 
  3.9674925291166477`*^9, 3.96750805874617*^9, 3.9675393297858887`*^9, 
  3.967539873997394*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"28f1488d-8480-4de6-b3bc-b633249777d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"FbyUminusZ", ",", "R11"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", "S11"}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "tx"}], "+", "tx1"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S11"}], "-", "ty", "+", "ty1"}]}]}], "}"}]}], "/.", 
    RowBox[{"tx1", "->", 
     RowBox[{"\[Tau]x1", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty1", "->", 
    RowBox[{"\[Tau]y1", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.961229712985499*^9, 3.961229734449341*^9}, 
   3.961230017620832*^9, 3.9617167602324457`*^9, {3.9656249172171183`*^9, 
   3.9656249176649847`*^9}, 3.9657831237397118`*^9, {3.965783206505582*^9, 
   3.9657832140184097`*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"1e1c35c9-9d48-44c6-917b-1f580bb9b36a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "S11"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "S11"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x1"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x1", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y1"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y1", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9617167760033493`*^9, 3.9649144117482233`*^9, 3.965048691822578*^9, {
   3.965508733831884*^9, 3.965508761979472*^9}, 3.965605531973672*^9, 
   3.965619934180711*^9, 3.965624921812711*^9, 3.9657831280172977`*^9, 
   3.9657831757254543`*^9, 3.9657832145560513`*^9, 3.965971709724545*^9, 
   3.967492535085416*^9, 3.967508062704112*^9, 3.967539337195424*^9, 
   3.967539879884218*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"bdb1fd68-9a39-4d8d-81b7-dc47ef3ac35b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R14", "Subsubsection",
 CellChangeTimes->{{3.9657823466578617`*^9, 
  3.9657823472402697`*^9}},ExpressionUUID->"db7a25fc-2b44-4d4d-aab3-\
6a781f51a2ae"],

Cell[CellGroupData[{

Cell[BoxData["R14"], "Input",
 CellChangeTimes->{{3.961230064384675*^9, 3.961230064569097*^9}, {
  3.965624924409309*^9, 3.965624925128543*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"7896b621-7a4b-42fd-b6ee-1fa1667e9126"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "tz"}], "<", "ty", "<", "0"}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "tw"}], "-", "ty", "-", "tz"}], "<", "tx", "<", 
   RowBox[{"-", "tw"}]}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}], "<", "t1", "<", 
   
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "ty", "-", 
    "tz"}]}]}]], "Output",
 CellChangeTimes->{
  3.96123006479924*^9, 3.961499578973974*^9, 3.961716735564785*^9, 
   3.9650486918458757`*^9, {3.96550873386736*^9, 3.965508762007092*^9}, 
   3.9656055320018997`*^9, 3.965619934251967*^9, 3.9656249254241343`*^9, 
   3.965971709750825*^9, 3.967508062733231*^9, 3.967539337312482*^9, 
   3.967539879961911*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"0ca47b34-1524-4bfd-9d9b-0774b19c4a27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tx4", "==", 
      RowBox[{"tw", "+", "tx"}]}], ",", 
     RowBox[{"ty4", "==", 
      RowBox[{"t1", "+", "tw", "+", "tx", "+", "tw", "+", "tz", "+", "ty"}]}],
      ",", 
     RowBox[{"S14", "==", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"tw", "+", "tx", "+", "tz", "+", "ty"}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"tz", ",", "tw", ",", "t1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9655379821657953`*^9, 3.9655381890329237`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"aa392bae-e27e-4b72-9dbb-a5cf3f7f56f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tz", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "S14"}], "-", "tx4", "-", "ty"}]}], ",", 
    RowBox[{"tw", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "tx"}], "+", "tx4"}]}], ",", 
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"S14", "+", "tx", "-", "tx4", "+", "ty4"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.965538189845338*^9, 3.9656055320252666`*^9, 
  3.965619934936625*^9, 3.9659717097767477`*^9, 3.967508062753129*^9, 
  3.967539337391206*^9, 3.967539880030837*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"69b9fb3f-7e46-4d1d-9412-e3352767b06e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R14", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S14"}], "-", "tx4", "-", "ty"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "tx"}], "+", "tx4"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"S14", "+", "tx", "-", "tx4", "+", "ty4"}]}]}], "}"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{"S14", ",", "ty4", ",", "ty", ",", "tx", ",", "tx4"}], "}"}]}], 
   "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.965538296510466*^9, 3.965538319421915*^9}, {
  3.965624930504898*^9, 3.965624930694634*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"fcdbe203-7adb-4165-b982-d7f8509ebb4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S14", "<", "0"}], "&&", 
  RowBox[{"ty4", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "ty4"}], "&&", 
  RowBox[{"tx", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "tx4", "<", "0"}]}]], "Output",
 CellChangeTimes->{{3.965538301101457*^9, 3.9655383197938538`*^9}, 
   3.9656055320509377`*^9, 3.965619934954048*^9, 3.965624930956141*^9, 
   3.965782236316044*^9, 3.9659717098035917`*^9, 3.967508062775257*^9, 
   3.967539337493202*^9, 3.967539880086103*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"dcef7c85-3ed8-40da-9b91-504dfce616dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"FbyUminusZ", ",", "R14"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S14"}], "-", "tx4", "-", "ty"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "tx"}], "+", "tx4"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"S14", "+", "tx", "-", "tx4", "+", "ty4"}]}]}], "}"}]}], "/.", 
    RowBox[{"tx4", "->", 
     RowBox[{"\[Tau]x4", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty4", "->", 
    RowBox[{"\[Tau]y4", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.961229714564913*^9, 3.961229740546665*^9}, 
   3.961230019392086*^9, 3.9617167833326597`*^9, {3.965624932740239*^9, 
   3.965624932917391*^9}, {3.9657822445766993`*^9, 3.965782279396044*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"ae27b69a-b667-436d-b841-1cc4bd2bf704"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "S14"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "S14"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x4"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y4"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y4", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.961716783954729*^9, 3.965048695593604*^9, {3.965508738133122*^9, 
   3.965508762034638*^9}, 3.965605535844273*^9, 3.965619939195924*^9, 
   3.965624937097938*^9, {3.965782273960472*^9, 3.965782279699008*^9}, 
   3.9659717098297157`*^9, 3.9675080666435547`*^9, 3.967539344855831*^9, 
   3.967539885416442*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"a5b93756-e968-4f5e-af95-f0f8badfd04b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R12", "Subsubsection",
 CellChangeTimes->{{3.965782342040174*^9, 
  3.9657823424308853`*^9}},ExpressionUUID->"a9d91081-9d56-4c08-a214-\
05ae52f6c770"],

Cell[CellGroupData[{

Cell[BoxData["R12"], "Input",
 CellChangeTimes->{{3.961230068850438*^9, 3.9612300691024733`*^9}, {
  3.965624939510145*^9, 3.96562493986137*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"05fd759f-40ed-4bb6-9c6a-205210368009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "tz"}]}], "&&", 
  RowBox[{"tw", "<", 
   RowBox[{"-", "tz"}]}], "&&", 
  RowBox[{"tx", "<", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "tw"}], "-", "ty", "-", 
    RowBox[{"2", " ", "tz"}]}], "<", "t1", "<", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
    RowBox[{"2", " ", "tz"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.961230069417803*^9, 3.961499582723239*^9, 3.961716739390761*^9, 
   3.965048695617404*^9, {3.965508738173317*^9, 3.9655087620615177`*^9}, 
   3.965605535872281*^9, 3.965619939219222*^9, 3.965624940261601*^9, 
   3.9659717098555403`*^9, 3.967508066669704*^9, 3.9675393449475613`*^9, 
   3.96753988548608*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"037bf5f6-d5ae-4198-81c2-4c554d47049a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R12", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "ty"}], "+", "ty2"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"S12", "+", "ty", "-", "ty2"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S12"}], "-", "tx", "+", "tx2", "-", "ty2"}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ty", ",", "ty2", ",", "S12", ",", "tx", ",", "tx2"}], "}"}]}], 
   "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9655367841986856`*^9, 3.965536784318325*^9}, {
  3.965624942043092*^9, 3.9656249422367487`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"ef76fb5f-e343-43c9-a49c-ef18b05eef1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ty", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "ty2", "<", "0"}], "&&", 
  RowBox[{"S12", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "tx2", "<", "0"}]}]], "Output",
 CellChangeTimes->{3.965536790864523*^9, 3.965605535896237*^9, 
  3.965619939237918*^9, 3.965624942669013*^9, 3.965971709882463*^9, 
  3.9675080666921253`*^9, 3.9675393450300922`*^9, 3.9675398855511713`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"0b27eb0f-ae0c-4ed4-91d4-60f38e98cb26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"FbyUminusZ", ",", "R12"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tz", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "ty"}], "+", "ty2"}]}], ",", 
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"S12", "+", "ty", "-", "ty2"}]}], ",", 
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S12"}], "-", "tx", "+", "tx2", "-", "ty2"}]}]}], 
      "}"}]}], "/.", 
    RowBox[{"tx2", "->", 
     RowBox[{"\[Tau]x2", " ", "tx"}]}]}], "/.", 
   RowBox[{"ty2", "->", 
    RowBox[{"\[Tau]y2", " ", "ty"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.961229716213232*^9, 3.961229746260593*^9}, 
   3.9612300213995037`*^9, 3.961716787336602*^9, {3.965565887127677*^9, 
   3.965565893663743*^9}, {3.965624947338645*^9, 3.965624947536208*^9}, {
   3.9657822963955307`*^9, 3.9657823289402723`*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"0bbacd1e-48da-4064-bdcf-8d0f9a6b50c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["m", "2"], " ", "S12"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "S12"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "tx"}], "+", 
  RowBox[{
   SuperscriptBox["m", "2"], " ", "ty"}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]x2"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "tx", " ", 
   SuperscriptBox["\[Tau]x2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", "\[Tau]y2"}], "-", 
  RowBox[{
   SuperscriptBox["P1", "2"], " ", "ty", " ", 
   SuperscriptBox["\[Tau]y2", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.961716787747443*^9, 3.965048699291655*^9, {3.965508742178846*^9, 
   3.965508762088809*^9}, 3.9655658998035927`*^9, 3.965605541104656*^9, 
   3.9656199411543627`*^9, 3.9656249530093946`*^9, {3.965782311469118*^9, 
   3.965782329366248*^9}, 3.9659717099086857`*^9, 3.967508070587624*^9, 
   3.967539352646884*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"ad88178a-ec5b-410c-9608-8fabb8382f0a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["\[ScriptCapitalF]", "\[ScriptCapitalU]"], "-", 
    "\[ScriptCapitalZ]"}], ")"}], "for", " ", "counterterm", " ", 
  SubscriptBox["C", "2"]}]], "Section",
 CellChangeTimes->{{3.9612297738921833`*^9, 3.961229835539338*^9}, {
   3.9659799900727577`*^9, 3.965979990729362*^9}, 3.967508323910801*^9, {
   3.9675395700157013`*^9, 3.967539613948105*^9}, {3.9675482723369923`*^9, 
   3.9675482743768272`*^9}, 3.967548476368162*^9, {3.967548596437766*^9, 
   3.9675486012665052`*^9}, {3.96754913526553*^9, 
   3.9675491368843117`*^9}},ExpressionUUID->"e00f8833-1216-4973-8908-\
239dedbe45e5"],

Cell[CellGroupData[{

Cell[BoxData["R2"], "Input",
 CellChangeTimes->{{3.961230074247851*^9, 3.9612300752658052`*^9}, 
   3.964915504279509*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"6adb3a4f-577a-4d8b-943d-e2c8bb95a163"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{"tx", "<", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "tz"}]}]}]], "Output",
 CellChangeTimes->{
  3.961230075529993*^9, 3.961499586569746*^9, 3.9617167431608458`*^9, 
   3.964915504646171*^9, 3.9650486993153276`*^9, {3.9655087422131453`*^9, 
   3.9655087621147537`*^9}, 3.9655390355941668`*^9, 3.965605541132105*^9, 
   3.965971709934606*^9, 3.967508070613455*^9, 3.9675393528716917`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"323a9d27-eda2-4fb6-8f67-be927959c808"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S41", "==", 
      RowBox[{"(", 
       RowBox[{"tw", "+", "tz", "+", "tx"}], ")"}]}], ",", 
     RowBox[{"ttz", "==", 
      RowBox[{"tz", "+", "ty"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tx", ",", "tz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9649176445326*^9, 3.9649177057906017`*^9}, {
   3.964917783016268*^9, 3.96491783221179*^9}, {3.964917872120232*^9, 
   3.964917891850268*^9}, {3.96491803130371*^9, 3.96491804206397*^9}, {
   3.965783264002116*^9, 3.965783269299499*^9}, {3.9657837176265287`*^9, 
   3.965783717838524*^9}, {3.965783749006866*^9, 3.965783752630528*^9}, 
   3.966034282086329*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"267ac579-e24a-45e5-a54c-f8395698a557"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tx", "\[Rule]", 
     RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
    RowBox[{"tz", "\[Rule]", 
     RowBox[{"ttz", "-", "ty"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.964917824023839*^9, 3.964917845089884*^9}, 
   3.964917892721183*^9, 3.9649180425313997`*^9, 3.965048699334578*^9, {
   3.965508742240775*^9, 3.965508762118949*^9}, 3.965539189908209*^9, 
   3.965605541154706*^9, 3.965783291705079*^9, {3.965783731483964*^9, 
   3.965783752987235*^9}, 3.96597170996415*^9, 3.9660588912110853`*^9, 
   3.967508070632963*^9, 3.967539352944902*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"64a25778-d3a1-49db-b326-e4e6a7fe5c89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "\[Rule]", 
        RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"ttz", "-", "ty"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"S41", ",", "ttz", ",", "ty", ",", "tw"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9655391966559067`*^9, 3.965539239999909*^9}, {
   3.965783740109479*^9, 3.965783761768648*^9}, 3.966058898541068*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"13ddc12b-80b4-41cd-8cdc-6066e248adab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S41", "<", "0"}], "&&", 
  RowBox[{"ttz", "<", "0"}], "&&", 
  RowBox[{"ty", "<", "ttz"}], "&&", 
  RowBox[{"tw", ">", "0"}]}]], "Output",
 CellChangeTimes->{{3.965539234051903*^9, 3.965539240815621*^9}, 
   3.965605541179484*^9, {3.965783741167948*^9, 3.9657837622576017`*^9}, 
   3.965971709988282*^9, 3.96597904770257*^9, 3.966058898856435*^9, 
   3.967508070654257*^9, 3.967539353035844*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"323d8044-aeaa-4746-8e48-88677b5c76ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RR2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox["SecondSymanzik", 
          RowBox[{" ", 
           RowBox[{"ty", " ", "txx"}]}]], "-", "ZZ"}], ",", 
        RowBox[{"R2", "&&", 
         RowBox[{"t1", "<", "0"}]}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tx", "\[Rule]", 
          RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
         RowBox[{"tz", "\[Rule]", 
          RowBox[{"ttz", "-", "ty"}]}]}], "}"}], "}"}]}], "/.", 
     RowBox[{"ttz", "->", 
      RowBox[{"\[Tau]z", " ", "ty"}]}]}], ",", "ty"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "can", " ", "be", " ", "conveted", " ", "to", " ", "a", " ", 
    "max", " ", "function"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.96491593124298*^9, 3.964915949333495*^9}, {
   3.96491703050073*^9, 3.9649170306717987`*^9}, {3.9649171219977713`*^9, 
   3.9649171221749287`*^9}, {3.964917253158502*^9, 3.964917254266901*^9}, {
   3.964917905525714*^9, 3.964917916013897*^9}, {3.964917947091477*^9, 
   3.9649179807789583`*^9}, 3.9649180546421413`*^9, 3.964918224601687*^9, {
   3.964918281983613*^9, 3.9649182944135036`*^9}, {3.9655624155305557`*^9, 
   3.965562479735441*^9}, {3.9655626073213387`*^9, 3.9655626091736097`*^9}, {
   3.96556264494981*^9, 3.965562655923386*^9}, {3.96556277563731*^9, 
   3.965562837492599*^9}, {3.9655631547586813`*^9, 3.965563175859716*^9}, {
   3.965564558245226*^9, 3.9655646409994373`*^9}, 3.965564679409634*^9, 
   3.9657837858893423`*^9, {3.965783872250732*^9, 3.965783876583351*^9}, {
   3.965784029819581*^9, 3.965784030199438*^9}, {3.965980016997336*^9, 
   3.965980017692296*^9}, 3.966058928494658*^9, {3.967548758630485*^9, 
   3.967548760314528*^9}},ExpressionUUID->"00e5a852-72ec-4872-af9a-\
039a612980d1"],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[GridBox[{
     {"\[Piecewise]", GridBox[{
        {
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"S41", "+", "t1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "ty"}]}], 
         RowBox[{
          RowBox[{"t1", "+", "tw"}], "\[LessEqual]", "0"}]},
        {
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", "S41"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "tw"}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "S41", " ", 
            RowBox[{"(", 
             RowBox[{"t1", "+", "tw"}], ")"}]}], "txx"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "t1", " ", 
            RowBox[{"(", 
             RowBox[{"t1", "+", "tw"}], ")"}]}], "txx"], "+", 
          RowBox[{"ty", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t1", "+", "tw"}], ")"}], " ", "\[Tau]z"}], "txx"], 
             "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t1", "+", "tw"}], ")"}], " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"]}], ")"}]}]}], 
         TagBox["True",
          "PiecewiseDefault",
          AutoDelete->True]}
       },
       AllowedDimensions->{2, Automatic},
       Editable->True,
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.84]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}},
       Selectable->True]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.35]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   "Piecewise",
   DeleteWithContents->True,
   Editable->False,
   SelectWithContents->True,
   Selectable->False,
   StripWrapperBoxes->True], "}"}]], "Output",
 CellChangeTimes->{{3.964915933516549*^9, 3.964915951893216*^9}, {
   3.964917251130221*^9, 3.964917258480484*^9}, 3.964917920867753*^9, {
   3.964917975917642*^9, 3.964917982803838*^9}, 3.964918057760091*^9, 
   3.964918228248226*^9, {3.964918286731861*^9, 3.964918298141313*^9}, 
   3.96504870352612*^9, {3.965508746647336*^9, 3.9655087639026814`*^9}, {
   3.965562419060216*^9, 3.965562481471739*^9}, {3.965562600651822*^9, 
   3.965562610387957*^9}, 3.965562657868114*^9, {3.965562777263026*^9, 
   3.965562801925735*^9}, 3.9655628388216677`*^9, {3.9655631561679907`*^9, 
   3.9655631769617147`*^9}, {3.9655645632474003`*^9, 3.965564570153084*^9}, {
   3.9655646050720367`*^9, 3.9655646425138063`*^9}, 3.965564681258832*^9, 
   3.9656055436433372`*^9, 3.9657837890190897`*^9, 3.965783879234775*^9, 
   3.965784031458519*^9, 3.965971729594157*^9, 3.965980023325391*^9, 
   3.9659800766453876`*^9, 3.966058931081717*^9, 3.967492848300503*^9, 
   3.967508072888652*^9, 3.967539358471621*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"3011b532-456d-4b2d-9b99-c10c965649b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox["SecondSymanzik", 
          RowBox[{" ", 
           RowBox[{"ty", " ", "txx"}]}]], "-", "ZZ"}], ",", 
        RowBox[{"R2", "&&", 
         RowBox[{"t1", ">", 
          RowBox[{
           RowBox[{"-", "ty"}], "-", "tz"}]}]}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tx", "\[Rule]", 
          RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
         RowBox[{"tz", "\[Rule]", 
          RowBox[{"ttz", "-", "ty"}]}]}], "}"}], "}"}]}], "/.", 
     RowBox[{"ttz", "->", 
      RowBox[{"\[Tau]z", " ", "ty"}]}]}], ",", "ty"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "txx", " ", "is", " ", "just", " ", "tx", " ", "we", " ", "are", " ", 
     "using", " ", "it", " ", "to", " ", "avoid", " ", 
     RowBox[{"it", "'"}], "s", " ", 
     RowBox[{"transformation", ".", " ", "This"}], " ", "demonstrate", " ", 
     "the", " ", "form", " ", "of", " ", 
     FractionBox["F", "U"]}], "-", "Z"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.965784045339405*^9, 3.9657840524871283`*^9}, {
   3.965979919714366*^9, 3.9659799221003847`*^9}, 3.9660589323049593`*^9, {
   3.967492594809741*^9, 3.96749265129554*^9}, {3.967508026757764*^9, 
   3.9675080358263817`*^9}, {3.967548762081458*^9, 
   3.9675487645397053`*^9}},ExpressionUUID->"0c4082c8-533b-4e9a-b082-\
8f34c5c621d7"],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[GridBox[{
     {"\[Piecewise]", GridBox[{
        {
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m", "2"]}], " ", "t1"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "tw"}], "+", 
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "tw"}], "-", 
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "S41"}], "+", "tw"}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "S41", " ", "tw"}], "txx"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", 
            SuperscriptBox["tw", "2"]}], "txx"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "S41", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "S41"}], "+", "tw"}], ")"}]}], "txx"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "tw", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "S41"}], "+", "tw"}], ")"}]}], "txx"], "+", 
          RowBox[{"ty", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "\[Tau]z"}], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", "tw", " ", "\[Tau]z"}], "txx"],
              "-", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["P1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "S41"}], "+", "tw"}], ")"}], " ", "\[Tau]z"}], 
              "txx"], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", "tw", " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["P1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "S41"}], "+", "tw"}], ")"}], " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"S41", "+", "t1", "+", 
           RowBox[{"2", " ", "ty"}], "-", 
           RowBox[{"ty", " ", "\[Tau]z"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ty"}], "+", 
              RowBox[{"ty", " ", "\[Tau]z"}]}], ")"}]}]}], ">", "0"}]},
        {
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", "S41"}], "-", 
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "t1"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "tw"}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", 
            SuperscriptBox["t1", "2"]}], "txx"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["P1", "2"], " ", "S41", " ", "tw"}], "txx"], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["P1", "2"], " ", "t1", " ", "tw"}], "txx"], "+", 
          RowBox[{"ty", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["P1", "2"], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["P1", "2"], " ", "tw"}], "txx"], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "tw"}], "+", "txx"}], ")"}]}], "txx"], "-", 
             RowBox[{
              SuperscriptBox["P1", "2"], " ", "\[Tau]z"}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", "S41", " ", "\[Tau]z"}], 
              "txx"], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["P1", "2"], " ", "t1", " ", "\[Tau]z"}], "txx"],
              "-", 
             FractionBox[
              RowBox[{"6", " ", 
               SuperscriptBox["P1", "2"], " ", "tw", " ", "\[Tau]z"}], "txx"],
              "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["P1", "2"], " ", "S41", " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["P1", "2"], " ", "t1", " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["P1", "2"], " ", "tw", " ", 
               SuperscriptBox["\[Tau]z", "2"]}], "txx"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["ty", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SuperscriptBox["P1", "2"], " ", 
                SuperscriptBox["\[Tau]z", "2"]}], "txx"]}], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["P1", "2"], " ", 
               SuperscriptBox["\[Tau]z", "3"]}], "txx"]}], ")"}]}]}], 
         TagBox["True",
          "PiecewiseDefault",
          AutoDelete->True]}
       },
       AllowedDimensions->{2, Automatic},
       Editable->True,
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.84]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}},
       Selectable->True]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.35]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   "Piecewise",
   DeleteWithContents->True,
   Editable->False,
   SelectWithContents->True,
   Selectable->False,
   StripWrapperBoxes->True], "}"}]], "Output",
 CellChangeTimes->{3.9657840540483828`*^9, 3.965971730977915*^9, 
  3.965979925159824*^9, 3.965980017105822*^9, 3.965980073818389*^9, 
  3.9660589370483503`*^9, 3.967492852678496*^9, 3.967508076928787*^9, 
  3.967539367303131*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"2f118298-90b8-453f-9a42-76c78c9c0e33"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["\[ScriptCapitalF]", "\[ScriptCapitalU]"], "-", 
     "\[ScriptCapitalZ]"}], ")"}], "for", " ", "counterterm", " ", 
   SubscriptBox["C", "3"]}]}]], "Section",
 CellChangeTimes->{{3.9612297738921833`*^9, 3.961229836836782*^9}, {
   3.961229875543542*^9, 3.961229879862837*^9}, {3.965979984828786*^9, 
   3.965979985948862*^9}, 3.967508326822042*^9, {3.9675396555843983`*^9, 
   3.9675396570418262`*^9}, {3.9675482780923977`*^9, 3.967548279696274*^9}, 
   3.967548480410576*^9, {3.967548607425396*^9, 3.9675486112236967`*^9}, {
   3.9675491412545757`*^9, 
   3.9675491476275597`*^9}},ExpressionUUID->"1b923aee-1dbd-4955-b0d6-\
2012e4058a9a"],

Cell[CellGroupData[{

Cell[BoxData["R3"], "Input",
 CellChangeTimes->{{3.961230089412698*^9, 3.9612300907331553`*^9}, 
   3.964915538114677*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"500146df-180a-4a68-8ea8-e18d82295609"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
   RowBox[{"-", "tw"}]}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "tz"}]}]}]], "Output",
 CellChangeTimes->{
  3.961230091000185*^9, 3.961499594143325*^9, 3.961716750853265*^9, 
   3.964915564232188*^9, 3.965048707949338*^9, {3.965508751415677*^9, 
   3.9655087683682957`*^9}, 3.9656055482176237`*^9, 3.9659800940351*^9, 
   3.967492852707649*^9, 3.9675080769578543`*^9, 3.967539367401918*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"ed547432-4a24-4e09-89cd-ceae5b490c48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S41", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tw", "+", "tx"}], ")"}], "+", "tz"}]}], ",", 
     RowBox[{"ttw", "==", 
      RowBox[{"tw", "+", "tx"}]}], ",", 
     RowBox[{"ttz", "==", 
      RowBox[{"ty", "+", "tz"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tw", ",", "tz", ",", "ty"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9649176445326*^9, 3.9649177057906017`*^9}, {
  3.964917783016268*^9, 3.96491783221179*^9}, {3.964917872120232*^9, 
  3.964917891850268*^9}, {3.96491803130371*^9, 3.96491804206397*^9}, {
  3.9655394026748867`*^9, 3.965539406960039*^9}, {3.965539572561555*^9, 
  3.96553957280812*^9}, {3.965980220243257*^9, 3.965980232972335*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"6b0ceb6f-9be5-4c44-8e05-6f6097c30305"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tw", "\[Rule]", 
     RowBox[{"ttw", "-", "tx"}]}], ",", 
    RowBox[{"tz", "\[Rule]", 
     RowBox[{"S41", "-", "ttw"}]}], ",", 
    RowBox[{"ty", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.964917824023839*^9, 3.964917845089884*^9}, 
   3.964917892721183*^9, 3.9649180425313997`*^9, 3.965048699334578*^9, {
   3.965508742240775*^9, 3.965508762118949*^9}, 3.965539189908209*^9, 
   3.965539507918314*^9, 3.965539573130721*^9, 3.965605548238872*^9, 
   3.9659801339100027`*^9, 3.965980233277041*^9, 3.967492852736025*^9, 
   3.967508076977715*^9, 3.96753936747801*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"c41c0291-916a-428c-b6bd-41534fe3ca4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"ttw", "-", "tx"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"S41", "-", "ttw"}]}], ",", 
       RowBox[{"ty", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"S41", ",", "ttw", ",", "ttz", ",", "tx"}], "}"}]}], "]"}], "[", 
  
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9655391966559067`*^9, 3.965539239999909*^9}, {
  3.9655395234194803`*^9, 3.9655395297017384`*^9}, {3.965539584894615*^9, 
  3.965539592606318*^9}, {3.965980245702533*^9, 3.965980257411759*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"8bade3fb-6125-4ea3-abdc-2325ee8c1630"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S41", ">", "0"}], "&&", 
  RowBox[{"ttw", "<", "0"}], "&&", 
  RowBox[{"ttz", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "ttw"}]}]], "Output",
 CellChangeTimes->{{3.965539234051903*^9, 3.965539240815621*^9}, {
   3.965539525300376*^9, 3.965539532503984*^9}, 3.9655395938428087`*^9, 
   3.965605548262767*^9, 3.96598014512995*^9, {3.9659802526452627`*^9, 
   3.965980258104982*^9}, 3.967492852795944*^9, 3.967508077000822*^9, 
   3.967539367543871*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"ba9f559b-8cb8-45fb-a139-68806481e814"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox["SecondSymanzik", 
          RowBox[{" ", 
           RowBox[{"tyy", " ", "tx"}]}]], "-", "ZZ"}], ",", 
        RowBox[{"R3", "&&", 
         RowBox[{"t1", "<", 
          RowBox[{"-", "tw"}]}]}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tw", "\[Rule]", 
         RowBox[{"ttw", "-", "tx"}]}], ",", 
        RowBox[{"tz", "\[Rule]", 
         RowBox[{"S41", "-", "ttw"}]}], ",", 
        RowBox[{"ty", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], "/.", 
     RowBox[{"ttw", "->", 
      RowBox[{"tx", " ", "\[Tau]w"}]}]}], "//", "Expand"}], ",", "tx"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.967494344007227*^9, 3.967494420512392*^9}, {
   3.967494521158658*^9, 3.9674945215412188`*^9}, {3.967494557934764*^9, 
   3.9674945913491163`*^9}, 3.9674946257914886`*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"34c999b8-0563-4c32-9b11-130db6782597"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", "t1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "ttz"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "tx", " ", "\[Tau]w"}]}], 
        RowBox[{
         RowBox[{"S41", "+", "t1", "+", "tx", "-", 
          RowBox[{"tx", " ", "\[Tau]w"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "tx"}], "+", 
             RowBox[{"tx", " ", "\[Tau]w"}]}], ")"}]}]}], "\[LessEqual]", 
         "0"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", "S41"}], "-", 
         RowBox[{
          SuperscriptBox["P1", "2"], " ", "S41"}], "-", 
         RowBox[{
          SuperscriptBox["P1", "2"], " ", "t1"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "ttz"}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           SuperscriptBox["S41", "2"]}], "tyy"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["P1", "2"], " ", "S41", " ", "t1"}], "tyy"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           SuperscriptBox["t1", "2"]}], "tyy"], "+", 
         RowBox[{"tx", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            SuperscriptBox["P1", "2"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["P1", "2"], " ", "S41"}], "tyy"], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["P1", "2"], " ", "t1"}], "tyy"], "-", 
            RowBox[{
             SuperscriptBox["P1", "2"], " ", "\[Tau]w"}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["P1", "2"], " ", "S41", " ", "\[Tau]w"}], "tyy"],
             "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["P1", "2"], " ", "t1", " ", "\[Tau]w"}], 
             "tyy"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["tx", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["P1", "2"], "tyy"]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["P1", "2"], " ", "\[Tau]w"}], "tyy"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["P1", "2"], " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"]}], ")"}]}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{{3.9674944132973557`*^9, 3.967494434624855*^9}, 
   3.9674945344059763`*^9, {3.967494572367486*^9, 3.9674945943713293`*^9}, 
   3.967494630003622*^9, 3.967508079217334*^9, 3.967539372473249*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"98e3a3ff-1bf9-47a5-951a-164d2e3f2a4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox["SecondSymanzik", 
          RowBox[{" ", 
           RowBox[{"tyy", " ", "tx"}]}]], "-", "ZZ"}], ",", 
        RowBox[{"R3", "&&", 
         RowBox[{"t1", ">", "0"}]}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tw", "\[Rule]", 
         RowBox[{"ttw", "-", "tx"}]}], ",", 
        RowBox[{"tz", "\[Rule]", 
         RowBox[{"S41", "-", "ttw"}]}], ",", 
        RowBox[{"ty", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], "/.", 
     RowBox[{"ttw", "->", 
      RowBox[{"tx", " ", "\[Tau]w"}]}]}], "//", "Expand"}], ",", "tx"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9674946044911118`*^9, 3.9674946075035543`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"7ab06d0e-a030-4ee4-b1c1-d966d5ade8c4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", "S41"}], "-", 
         RowBox[{
          SuperscriptBox["P1", "2"], " ", "S41"}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "t1"}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           SuperscriptBox["S41", "2"]}], "tyy"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "S41", " ", "ttz"}], "tyy"], "+", 
         RowBox[{"tx", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "S41", " ", "\[Tau]w"}], "tyy"],
             "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["P1", "2"], " ", "ttz", " ", "\[Tau]w"}], "tyy"],
             "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "S41", " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["P1", "2"], " ", "ttz", " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"t1", "+", "ttz"}], ">", "0"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", "S41"}], "-", 
         RowBox[{
          SuperscriptBox["P1", "2"], " ", "S41"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "ttz"}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           SuperscriptBox["S41", "2"]}], "tyy"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "S41", " ", "t1"}], "tyy"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           SuperscriptBox["t1", "2"]}], "tyy"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "t1", " ", "ttz"}], "tyy"], "+", 
         RowBox[{"tx", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "S41", " ", "\[Tau]w"}], "tyy"],
             "-", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "t1", " ", "\[Tau]w"}], "tyy"], 
            "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["P1", "2"], " ", "ttz", " ", "\[Tau]w"}], "tyy"],
             "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "S41", " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox["P1", "2"], " ", "t1", " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["P1", "2"], " ", "ttz", " ", 
              SuperscriptBox["\[Tau]w", "2"]}], "tyy"]}], ")"}]}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.96749461629217*^9, 3.967508084881522*^9, 
  3.9675393839666224`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"0585592c-f0b0-4642-8a66-20f2f75570c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["\[ScriptCapitalF]", "\[ScriptCapitalU]"], "-", 
     "\[ScriptCapitalZ]"}], ")"}], "for", " ", "counterterm", " ", 
   SubscriptBox["C", "4"]}]}]], "Section",
 CellChangeTimes->{{3.9612297738921833`*^9, 3.961229838024741*^9}, 
   3.961229895711884*^9, 3.961230208221528*^9, {3.96123475508004*^9, 
   3.961234756884507*^9}, 3.967508328996526*^9, {3.96753967636447*^9, 
   3.96753967818401*^9}, {3.967548283599955*^9, 3.9675482849969177`*^9}, 
   3.967548484161943*^9, {3.967548614528804*^9, 3.9675486184428253`*^9}, {
   3.96754915183504*^9, 
   3.967549154787738*^9}},ExpressionUUID->"8cbae430-0920-4ac2-bba6-\
d143eb9f13e7"],

Cell[CellGroupData[{

Cell[BoxData["R4"], "Input",
 CellChangeTimes->{{3.961230102289126*^9, 3.961230103708009*^9}, 
   3.96491579012737*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"62aae1f8-f1e3-4dc9-bc3c-394115179045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tz"}], "<", "tx", "<", 
   RowBox[{"-", "tw"}]}], "&&", 
  RowBox[{
   RowBox[{"-", "tz"}], "<", "ty", "<", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tx", "-", "tz"}]}]}]], "Output",
 CellChangeTimes->{3.961230104182602*^9, 3.961499601709605*^9, 
  3.9617167587759523`*^9, 3.964915790507386*^9, 3.965606388192584*^9, 
  3.965980384386652*^9, 3.9674928883188963`*^9, 3.967508084908462*^9, 
  3.967539384078816*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"fd046620-a170-4f38-bdce-8bb75e0eba43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S41", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tw", "+", "tx"}], ")"}], "+", "tz"}]}], ",", 
     RowBox[{"ttz", "==", 
      RowBox[{"tz", "+", "ty"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tx", ",", "tz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9649176445326*^9, 3.9649177057906017`*^9}, {
  3.964917783016268*^9, 3.96491783221179*^9}, {3.964917872120232*^9, 
  3.964917891850268*^9}, {3.96491803130371*^9, 3.96491804206397*^9}, {
  3.9655394026748867`*^9, 3.965539406960039*^9}, {3.965539572561555*^9, 
  3.96553957280812*^9}, {3.965539756802539*^9, 3.965539760533087*^9}, {
  3.9659804279381857`*^9, 3.965980468350502*^9}, {3.965980558056122*^9, 
  3.965980560188476*^9}, {3.965980613047426*^9, 3.965980658961961*^9}, {
  3.9659807061438217`*^9, 3.965980706701603*^9}, {3.96598135308615*^9, 
  3.965981370982354*^9}, {3.966058524236546*^9, 3.966058549340859*^9}, {
  3.966058640128591*^9, 3.9660586501066847`*^9}, {3.9660586852147417`*^9, 
  3.966058712517191*^9}, {3.966058752068596*^9, 3.966058771224854*^9}, {
  3.967492674157633*^9, 3.967492675487527*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"353ca7b4-dc28-4f52-9c18-79cdaac0f9a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tx", "\[Rule]", 
     RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
    RowBox[{"tz", "\[Rule]", 
     RowBox[{"ttz", "-", "ty"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.964917824023839*^9, 3.964917845089884*^9}, 
   3.964917892721183*^9, 3.9649180425313997`*^9, 3.965048699334578*^9, {
   3.965508742240775*^9, 3.965508762118949*^9}, 3.965539189908209*^9, 
   3.965539507918314*^9, 3.965539573130721*^9, 3.965539781806446*^9, 
   3.9656063882353477`*^9, {3.965980440351487*^9, 3.965980468893931*^9}, 
   3.965980560535481*^9, 3.965980614412801*^9, {3.9659806450738497`*^9, 
   3.965980662974875*^9}, 3.965980707258992*^9, {3.965981368261457*^9, 
   3.965981371567062*^9}, 3.966058550045228*^9, {3.9660586409694557`*^9, 
   3.966058650619501*^9}, 3.966058715314097*^9, 3.966058776293721*^9, 
   3.967492888351019*^9, 3.967508084929438*^9, 3.96753938415403*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"2bcea283-75b6-4681-acd5-5996b169dc1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "\[Rule]", 
        RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"ttz", "-", "ty"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"S41", ",", "tw", ",", "ttz", ",", "ty"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9655391966559067`*^9, 3.965539239999909*^9}, {
  3.9655395234194803`*^9, 3.9655395297017384`*^9}, {3.965539584894615*^9, 
  3.965539592606318*^9}, {3.965539790762491*^9, 3.965539798344761*^9}, {
  3.965980486053052*^9, 3.9659804946013393`*^9}, {3.965980572128749*^9, 
  3.9659805830379963`*^9}, {3.965980671702442*^9, 3.965980678613538*^9}, {
  3.965980714893684*^9, 3.965980722969845*^9}, {3.9659814073570623`*^9, 
  3.965981423452776*^9}, {3.965981464326037*^9, 3.965981467847828*^9}, {
  3.966058787378956*^9, 3.966058817552643*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"2ca3f6ce-fc15-4647-ba10-5187c118ee5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S41", ">", "0"}], "&&", 
  RowBox[{"tw", ">", "0"}], "&&", 
  RowBox[{"ttz", ">", "0"}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "S41"}]}]}]], "Output",
 CellChangeTimes->{{3.965539234051903*^9, 3.965539240815621*^9}, {
   3.965539525300376*^9, 3.965539532503984*^9}, 3.9655395938428087`*^9, 
   3.965539798907469*^9, 3.965606388265768*^9, 3.965980495084811*^9, 
   3.965980583617723*^9, {3.965980672603034*^9, 3.965980682474649*^9}, 
   3.965980723741687*^9, {3.965981408259757*^9, 3.9659814714787483`*^9}, 
   3.966058792417405*^9, 3.966058824940716*^9, 3.967492888383912*^9, 
   3.96750808495255*^9, 3.967539384223073*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"5cbcb116-600f-4c33-93f4-090a45fbb6d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["SecondSymanzik", 
         RowBox[{"txx", " ", "ty"}]], "-", "ZZ"}], ",", 
       RowBox[{"R4", "&&", 
        RowBox[{"t1", "<", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "tw"}], "-", "tx", "-", "tz"}]}]}]}], 
      "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "\[Rule]", 
        RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"ttz", "-", "ty"}]}]}], "}"}]}], "/.", 
    RowBox[{"S41", "->", 
     RowBox[{"ty", " ", "\[Tau]s41"}]}]}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.967492927289599*^9, 3.967492982974861*^9}, {
   3.9674933732549*^9, 3.9674933840100203`*^9}, {3.9674937123309593`*^9, 
   3.967493713204379*^9}, 3.9674940631356087`*^9, {3.967494640734831*^9, 
   3.967494657799252*^9}, 3.967494773043467*^9, 3.967494839394924*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"eb8d17ce-0eb7-4672-821d-d5d836c99fd8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t1", "+", "ty", "+", 
           RowBox[{"ty", " ", "\[Tau]s41"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"t1", "+", "ttz", "+", "tw", "+", 
          RowBox[{"ty", " ", "\[Tau]s41"}]}], "\[LessEqual]", "0"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"ttz", "+", "tw", "-", "ty"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t1", "+", "ttz", "+", "tw", "+", 
             RowBox[{"ty", " ", "\[Tau]s41"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"t1", "+", "ttz", "+", "tw", "+", "txx", "+", 
             RowBox[{"ty", " ", "\[Tau]s41"}]}], ")"}]}], "txx"]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{{3.967494687578413*^9, 3.967494689712511*^9}, 
   3.967494783640514*^9, 3.967494842349657*^9, 3.967508086966549*^9, 
   3.9675393891315327`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"a9fd237c-41a9-472b-827c-a444b00e4a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["SecondSymanzik", 
         RowBox[{"txx", " ", "ty"}]], "-", "ZZ"}], ",", 
       RowBox[{"R4", "&&", 
        RowBox[{"t1", ">", 
         RowBox[{"-", "tw"}]}]}]}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "\[Rule]", 
        RowBox[{"S41", "-", "ttz", "-", "tw", "+", "ty"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"ttz", "-", "ty"}]}]}], "}"}]}], "/.", 
    RowBox[{"S41", "->", 
     RowBox[{"ty", " ", "\[Tau]s41"}]}]}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{3.9674947415524883`*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"8bb4c8e9-d817-4042-80ad-766495e159a0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"t1", "+", "ttz", "+", "tw", "-", "ty"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ttz", "2"], "+", 
             RowBox[{"ttz", " ", 
              RowBox[{"(", 
               RowBox[{"tw", "+", "txx", "-", 
                RowBox[{"ty", " ", "\[Tau]s41", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "\[Tau]s41"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"ty", " ", "\[Tau]s41", " ", 
              RowBox[{"(", 
               RowBox[{"txx", "+", 
                RowBox[{"ty", " ", "\[Tau]s41", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Tau]s41"}], ")"}]}], "-", 
                RowBox[{"tw", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", "\[Tau]s41"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "txx"]}], 
        RowBox[{"t1", ">", "0"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"ttz", "+", "tw", "-", "ty"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             SuperscriptBox["ttz", "2"], "+", 
             RowBox[{"t1", " ", 
              RowBox[{"(", 
               RowBox[{"ttz", "+", "tw", "-", 
                RowBox[{"3", " ", "ty", " ", "\[Tau]s41", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Tau]s41"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"ttz", " ", 
              RowBox[{"(", 
               RowBox[{"tw", "+", "txx", "-", 
                RowBox[{"ty", " ", "\[Tau]s41", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "\[Tau]s41"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"ty", " ", "\[Tau]s41", " ", 
              RowBox[{"(", 
               RowBox[{"txx", "+", 
                RowBox[{"ty", " ", "\[Tau]s41", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Tau]s41"}], ")"}]}], "-", 
                RowBox[{"tw", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", "\[Tau]s41"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "txx"]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.9674947765340023`*^9, 3.967494880517131*^9, 
  3.967508102922102*^9, 3.967539421022287*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"f2c05ebb-e527-41c1-875b-b459b1deb957"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["\[ScriptCapitalF]", "\[ScriptCapitalU]"], "-", 
    "\[ScriptCapitalZ]"}], ")"}], "for", " ", "counterterm", " ", 
  SubscriptBox["C", "5"]}]], "Section",
 CellChangeTimes->{{3.9612297738921833`*^9, 3.961229838024741*^9}, {
   3.961229895711884*^9, 3.961229917519464*^9}, {3.965980740588728*^9, 
   3.965980741392509*^9}, 3.9675083315609083`*^9, {3.967539682477466*^9, 
   3.96753968386031*^9}, {3.967548289495193*^9, 3.967548290711874*^9}, 
   3.967548487349032*^9, {3.967548621865473*^9, 3.967548626743916*^9}, {
   3.967549158853125*^9, 
   3.967549162021943*^9}},ExpressionUUID->"bbd3bcc6-206a-4001-a6bb-\
273f1384f36b"],

Cell[CellGroupData[{

Cell[BoxData["R5"], "Input",
 CellChangeTimes->{{3.961230111815755*^9, 3.961230113515383*^9}, 
   3.964915800196488*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"2af2379e-182d-45cc-9f54-1e41575b62ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tz", ">", "0"}], "&&", 
  RowBox[{
   RowBox[{"-", "tz"}], "<", "tw", "<", "0"}], "&&", 
  RowBox[{"tx", "<", 
   RowBox[{
    RowBox[{"-", "tw"}], "-", "tz"}]}], "&&", 
  RowBox[{"ty", "<", 
   RowBox[{"-", "tz"}]}]}]], "Output",
 CellChangeTimes->{3.961230123126856*^9, 3.961499609682507*^9, 
  3.9617167674937696`*^9, 3.964915803803707*^9, 3.96560639598596*^9, 
  3.9659807452608957`*^9, 3.967508102950096*^9, 3.967539421140312*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"37ea2211-7739-49c7-b715-44648f3d71e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S41", "==", 
      RowBox[{"tw", "+", "tx", "+", "tz"}]}], ",", 
     RowBox[{"ttw", "==", 
      RowBox[{"tw", "+", "tx"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Minus]", "tw"}], "\[Minus]", "tzttz"}], "==", 
      RowBox[{"tz", "+", "ty"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"tw", ",", "tz", ",", "ty"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9649176445326*^9, 3.9649177057906017`*^9}, {
  3.964917783016268*^9, 3.96491783221179*^9}, {3.964917872120232*^9, 
  3.964917891850268*^9}, {3.96491803130371*^9, 3.96491804206397*^9}, {
  3.9655394026748867`*^9, 3.965539406960039*^9}, {3.965539572561555*^9, 
  3.96553957280812*^9}, {3.965539756802539*^9, 3.965539760533087*^9}, {
  3.965539928230172*^9, 3.9655399440663767`*^9}, {3.965981627843132*^9, 
  3.965981633734192*^9}, {3.965982111774961*^9, 3.9659821119766293`*^9}, {
  3.966059236481564*^9, 3.966059237620963*^9}, {3.9660593290291452`*^9, 
  3.966059334337224*^9}, {3.9660601072944307`*^9, 3.966060123488473*^9}, {
  3.9660682835336647`*^9, 3.9660682840675793`*^9}, {3.966069928431921*^9, 
  3.9660699571993856`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"a13ffb1a-b89c-42f8-8349-913af971c8e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tw", "\[Rule]", 
     RowBox[{"ttw", "-", "tx"}]}], ",", 
    RowBox[{"tz", "\[Rule]", 
     RowBox[{"S41", "-", "ttw"}]}], ",", 
    RowBox[{"ty", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "S41"}], "+", "tx", "-", "tzttz"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.964917824023839*^9, 3.964917845089884*^9}, 
   3.964917892721183*^9, 3.9649180425313997`*^9, 3.965048699334578*^9, {
   3.965508742240775*^9, 3.965508762118949*^9}, 3.965539189908209*^9, 
   3.965539507918314*^9, 3.965539573130721*^9, 3.965539781806446*^9, 
   3.965539955117649*^9, 3.965606396016534*^9, 3.965980748964981*^9, 
   3.965981568416156*^9, 3.9659816466830997`*^9, 3.965982112309931*^9, 
   3.966059238403202*^9, 3.966059336851906*^9, {3.966060118373939*^9, 
   3.96606013224266*^9}, {3.966069937321145*^9, 3.96606994793263*^9}, 
   3.9675081029578247`*^9, 3.967539421211035*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"5c610060-466a-428b-b01d-6b12d835f02b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenericCylindricalDecomposition", "[", 
   RowBox[{
    RowBox[{"R5", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"ttw", "-", "tx"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"S41", "-", "ttw"}]}], ",", 
       RowBox[{"ty", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"S41", ",", "tx", ",", "ttw", ",", "ttz"}], "}"}]}], "]"}], "[", 
  
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9655391966559067`*^9, 3.965539239999909*^9}, {
   3.9655395234194803`*^9, 3.9655395297017384`*^9}, {3.965539584894615*^9, 
   3.965539592606318*^9}, {3.965539790762491*^9, 3.965539798344761*^9}, {
   3.96553996696283*^9, 3.965539971426066*^9}, 3.965980761232029*^9, {
   3.965981591460544*^9, 3.9659816065670443`*^9}, {3.965981655800506*^9, 
   3.9659816805769253`*^9}, {3.96598212359315*^9, 3.9659821743841133`*^9}, {
   3.9660592517039413`*^9, 3.966059276189229*^9}, {3.966059343803247*^9, 
   3.9660593518248863`*^9}, {3.966060140176903*^9, 3.9660601486660624`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"a46382c9-2822-4f1f-9842-0e8c7b66a2af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S41", "<", "0"}], "&&", 
  RowBox[{"tx", "<", "S41"}], "&&", 
  RowBox[{"ttw", "<", "tx"}], "&&", 
  RowBox[{"ttz", "<", "0"}]}]], "Output",
 CellChangeTimes->{{3.965539234051903*^9, 3.965539240815621*^9}, {
   3.965539525300376*^9, 3.965539532503984*^9}, 3.9655395938428087`*^9, 
   3.965539798907469*^9, 3.965539971873087*^9, 3.965606396048182*^9, 
   3.965980763728176*^9, {3.965981578328779*^9, 3.965981607341769*^9}, {
   3.965981660660893*^9, 3.965981681079802*^9}, {3.965982133682325*^9, 
   3.96598216751156*^9}, 3.9659822058422823`*^9, {3.966059261132469*^9, 
   3.966059276685568*^9}, {3.966059349119027*^9, 3.96605935217653*^9}, {
   3.966060140648855*^9, 3.966060149021924*^9}, 3.967508102964181*^9, 
   3.967539421279024*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"91bf0bae-84cb-436a-a60d-f4a5aad2018e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["SecondSymanzik", 
         RowBox[{"tx", " ", "tyy"}]], "-", "ZZ"}], ",", 
       RowBox[{"R5", "&&", 
        RowBox[{"t1", "<", 
         RowBox[{
          RowBox[{"-", "ty"}], "-", "tz"}]}]}]}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"ttw", "-", "tx"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"S41", "-", "ttw"}]}], ",", 
       RowBox[{"ty", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], "/.", 
    RowBox[{"S41", "->", 
     RowBox[{"tx", " ", "\[Tau]S41"}]}]}], "//", "Expand"}], "//", "Simplify", 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "can", " ", "be", " ", "conveted", " ", "to", " ", "a", " ", 
    "max", " ", "function"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.96491597513903*^9, 3.964915976690483*^9}, {
   3.9649171894639*^9, 3.964917189875252*^9}, 3.965540018343161*^9, {
   3.965564770365576*^9, 3.96556481547071*^9}, {3.965980796846223*^9, 
   3.965980837126486*^9}, {3.965982244550181*^9, 3.9659822589568853`*^9}, {
   3.965982340746665*^9, 3.965982343660778*^9}, {3.9674935032614527`*^9, 
   3.967493565011641*^9}, {3.967493684725348*^9, 3.967493686615445*^9}, 
   3.967494871651752*^9, {3.967494952563221*^9, 3.967494953508623*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"10c2d187-4e94-4bca-9a85-628c652ccd53"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"t1", "+", "ttw", "+", "ttz"}], ")"}]}], 
        RowBox[{"t1", "\[LessEqual]", "0"}]},
       {
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"ttw", "+", "ttz"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "t1", " ", 
           RowBox[{"(", 
            RowBox[{"t1", "+", "ttw", "+", "ttz", "-", "tx", "+", 
             RowBox[{"tx", " ", "\[Tau]S41"}], "-", 
             RowBox[{"tx", " ", 
              SuperscriptBox["\[Tau]S41", "2"]}]}], ")"}]}], "tyy"]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.964915981390009*^9, 3.9649171934739037`*^9, 3.9655400225255747`*^9, {
   3.965564803380022*^9, 3.9655648198168573`*^9}, 3.965606400286244*^9, 
   3.965982262448023*^9, 3.965982347129483*^9, 3.9674935066239853`*^9, {
   3.9674935550724897`*^9, 3.967493568662949*^9}, 3.9674936891624823`*^9, 
   3.967494881146667*^9, 3.967494957613193*^9, 3.967508106120164*^9, 
   3.967539426651093*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"c6f0cd20-5ec9-4613-8b5d-a68b195934eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["SecondSymanzik", 
         RowBox[{"tx", " ", "tyy"}]], "-", "ZZ"}], ",", 
       RowBox[{"R5", "&&", 
        RowBox[{"t1", ">", 
         RowBox[{
          RowBox[{"-", "tw"}], "-", "tx", "-", "ty", "-", 
          RowBox[{"2", " ", "tz"}]}]}]}]}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tw", "\[Rule]", 
        RowBox[{"ttw", "-", "tx"}]}], ",", 
       RowBox[{"tz", "\[Rule]", 
        RowBox[{"S41", "-", "ttw"}]}], ",", 
       RowBox[{"ty", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "S41"}], "+", "ttw", "+", "ttz"}]}]}], "}"}]}], "/.", 
    RowBox[{"S41", "->", 
     RowBox[{"tx", " ", "\[Tau]S41"}]}]}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.9674949006127157`*^9, {3.967494962096224*^9, 3.967494962673045*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"7f678d81-1370-43de-8f8b-0a7a79dea7bc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"t1", "+", 
            RowBox[{"tx", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]S41"}], ")"}]}]}], ")"}]}], 
         "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", "tx", " ", "\[Tau]S41", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "tx"}], "+", "tyy", "+", 
             RowBox[{"ttw", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Tau]S41"}]}], ")"}]}], "+", 
             RowBox[{"ttz", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Tau]S41"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "tx", " ", "\[Tau]S41"}], "+", 
             RowBox[{"tx", " ", 
              SuperscriptBox["\[Tau]S41", "2"]}]}], ")"}]}], "tyy"]}], 
        RowBox[{
         RowBox[{"t1", "+", "ttw", "+", "ttz", "+", 
          RowBox[{"tx", " ", "\[Tau]S41"}]}], ">", "tx"}]},
       {
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"ttw", "+", "ttz"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t1", "2"], "+", 
             RowBox[{"tx", " ", "\[Tau]S41", " ", 
              RowBox[{"(", 
               RowBox[{"ttw", "+", "ttz", "-", "tx", "-", "tyy", "+", 
                RowBox[{"ttw", " ", "\[Tau]S41"}], "+", 
                RowBox[{"ttz", " ", "\[Tau]S41"}], "+", 
                RowBox[{"4", " ", "tx", " ", "\[Tau]S41"}], "-", 
                RowBox[{"4", " ", "tx", " ", 
                 SuperscriptBox["\[Tau]S41", "2"]}]}], ")"}]}], "+", 
             RowBox[{"t1", " ", 
              RowBox[{"(", 
               RowBox[{"ttw", "+", "ttz", "+", 
                RowBox[{"tx", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", "\[Tau]S41"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Tau]S41", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "tyy"]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.96749490220159*^9, 3.967494966831521*^9, 
  3.9675081096056147`*^9, 3.967539433777267*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"64595513-ee22-4116-ab50-f5afe71f5ab4"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tropical Mirzakhani kernel :  \[ScriptCapitalK] (\[Alpha]) ", "Chapter",
 CellChangeTimes->{{3.9656257505239563`*^9, 3.965625778163192*^9}, {
  3.967536491630134*^9, 
  3.96753657392323*^9}},ExpressionUUID->"ffc41117-57c1-492a-a99e-\
59311462b4ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalK]", "=", 
    RowBox[{
     FractionBox["\[Alpha]0x", 
      RowBox[{"\[Alpha]0a", "+", "\[Alpha]0b"}]], "+", 
     FractionBox["\[Alpha]0y", 
      RowBox[{"\[Alpha]0a", "+", "\[Alpha]0b"}]]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Tropical", "  ", "Mirzakhani", " ", "kernel"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9675398141910763`*^9, 3.967539820145689*^9}, {
  3.9675416813386087`*^9, 
  3.967541714446246*^9}},ExpressionUUID->"31a0070c-51b7-4baf-8cfa-\
9612024249c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R11"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R12"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R13"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R14"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.965625795138291*^9, 3.965625884242593*^9}, {
  3.9675398273133917`*^9, 3.96753983336895*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"4bad5579-3f0a-4b7b-b26d-d2fbbabe021d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"tw", "-", "ty"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ty"}], "+", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", 
       RowBox[{"tw", "+", "ty"}]}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{"ty", "+", "tz"}], 
    RowBox[{"2", " ", "ty"}]], ",", 
   FractionBox[
    RowBox[{"tx", "+", "ty", "+", "tz"}], 
    RowBox[{"tw", "+", "tx", "+", 
     RowBox[{"2", " ", "ty"}], "+", "tz", "-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", 
       RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox["tw", 
     RowBox[{"tx", "+", "ty"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9656258017259073`*^9, 3.96562588450373*^9}, 
   3.967508109730274*^9, 3.967539434048853*^9, {3.967539843060718*^9, 
   3.967539847873687*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"f7600a27-5774-4247-b4bb-9ad1b64835c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R2"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R3"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R4"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "R5"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9656258653334217`*^9, 3.965625943558906*^9}, {
  3.9675398354325666`*^9, 3.967539840965362*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"018cd77b-74f9-4802-92d1-6f2099ad4671"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "tw"}], "+", "ty", "+", "tz"}], 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"ty", "+", "tz"}], ")"}]}], "-", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", 
       RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "tw"}], "+", "ty", "+", "tz"}], 
     RowBox[{"tw", "+", "tx", "-", 
      RowBox[{"2", " ", "ty"}], "-", "tz", "+", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{"tw", "+", "ty", "+", "tz"}]}], "]"}]}]]}], ",", 
   FractionBox["tw", 
    RowBox[{
     RowBox[{"2", " ", "tw"}], "+", "tx", "+", "ty", "+", 
     RowBox[{"2", " ", "tz"}]}]], ",", 
   FractionBox[
    RowBox[{"ty", "+", "tz"}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"tw", "+", "ty", "+", "tz"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.965625865725926*^9, 3.965625943861162*^9}, 
   3.967508109874547*^9, 3.96753943432918*^9, {3.967539841779104*^9, 
   3.967539847935039*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"492445af-463d-46cc-bcf1-0fbddee19eac"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1436, 760},
WindowMargins->{{-3, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"29b6dd4b-ff03-4940-8f1e-b4079942528e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 368, 7, 200, "Title",ExpressionUUID->"37cf5d4d-3d4e-4a63-8797-1fc1943d408c"],
Cell[947, 31, 350, 8, 108, "Subtitle",ExpressionUUID->"9027e404-6c23-448c-b0a1-9dc6ed708ea2"],
Cell[CellGroupData[{
Cell[1322, 43, 159, 3, 86, "Chapter",ExpressionUUID->"4622d8f1-7f08-4b71-bcbf-f92dea2ad387"],
Cell[CellGroupData[{
Cell[1506, 50, 315, 6, 84, "Section",ExpressionUUID->"8ee8c666-889b-4930-9fd6-9029364c128c"],
Cell[1824, 58, 7772, 210, 554, "Input",ExpressionUUID->"5885fba4-9207-444e-93a8-f796ce298593",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[9633, 273, 282, 4, 65, "Section",ExpressionUUID->"587c6476-90df-4dc0-8509-d82a431dced2"],
Cell[9918, 279, 208, 3, 44, "Text",ExpressionUUID->"017e60c1-88fa-4b1f-baef-ff79bbfc634e"],
Cell[10129, 284, 59384, 1594, 2738, "Input",ExpressionUUID->"67b3459f-e222-4dad-85d2-416be6a171f7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[69550, 1883, 537, 8, 65, "Section",ExpressionUUID->"c3dc98d6-5f9d-4f97-b38e-5eab18b284b8"],
Cell[70090, 1893, 39487, 1167, 1211, "Input",ExpressionUUID->"03023299-0c13-4146-bfe6-7e1029edffd7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[109614, 3065, 413, 8, 65, "Section",ExpressionUUID->"a021ba45-2b2e-45aa-9ced-fbf26fbc489e"],
Cell[110030, 3075, 1152, 23, 68, "Text",ExpressionUUID->"e6d5f63b-d663-4813-98fb-6677ab2612f7"],
Cell[111185, 3100, 2048, 65, 190, "Input",ExpressionUUID->"24e1388f-7971-4d73-925a-060f5cf07a51",
 InitializationCell->True],
Cell[113236, 3167, 631, 13, 43, "Text",ExpressionUUID->"571c17e9-4537-4c69-b3a9-aa5223173c9f"],
Cell[113870, 3182, 518, 15, 57, "Input",ExpressionUUID->"eafd0544-b339-4f9a-b15e-c50b4b76b71c",
 InitializationCell->True],
Cell[114391, 3199, 293, 4, 44, "Text",ExpressionUUID->"52f69c86-67b8-4995-88d2-3c7940753331"],
Cell[114687, 3205, 2137, 66, 110, "Input",ExpressionUUID->"e56eefec-1ba4-4d4c-be64-39d377008773",
 InitializationCell->True],
Cell[116827, 3273, 777, 17, 43, "Text",ExpressionUUID->"b688bdd8-3054-47ad-99ad-5f346fbd73ea"],
Cell[117607, 3292, 550, 16, 57, "Input",ExpressionUUID->"f426f83d-e50e-4a78-909b-942b5ea6e8d1",
 InitializationCell->True],
Cell[118160, 3310, 285, 4, 44, "Text",ExpressionUUID->"18acff39-cd7d-428d-b9a5-4ab99fbdaa3c"],
Cell[118448, 3316, 2269, 71, 110, "Input",ExpressionUUID->"e5e6b058-6c9d-447a-acbb-07f77f74faeb",
 InitializationCell->True],
Cell[120720, 3389, 429, 8, 44, "Text",ExpressionUUID->"2fa00d54-860d-4237-ab6b-4a4bb78a5e9f"],
Cell[121152, 3399, 643, 18, 57, "Input",ExpressionUUID->"b74ba66c-b211-4bcc-8285-5f0ef2744689",
 InitializationCell->True],
Cell[121798, 3419, 227, 4, 44, "Text",ExpressionUUID->"0c4b9cae-4eda-4250-bc33-ef20243bdd69"],
Cell[122028, 3425, 2813, 86, 162, "Input",ExpressionUUID->"45c0f318-07a8-4753-a907-6cb64359019c",
 InitializationCell->True],
Cell[124844, 3513, 570, 15, 43, "Text",ExpressionUUID->"2f3477a0-3bb0-4c81-9dc0-471b47b5e3d1"],
Cell[125417, 3530, 552, 16, 57, "Input",ExpressionUUID->"0547b822-92d9-47d2-b740-03178ae33fec",
 InitializationCell->True],
Cell[125972, 3548, 288, 4, 44, "Text",ExpressionUUID->"236e4bb2-01bc-4049-bf7e-694aadab0bf6"],
Cell[126263, 3554, 2505, 76, 136, "Input",ExpressionUUID->"fa5c826c-b098-4b47-8269-a18469571d2d",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[128817, 3636, 453, 7, 71, "Chapter",ExpressionUUID->"48a267b7-5f72-4d68-ad25-8ed96aeb30fd"],
Cell[129273, 3645, 537, 9, 44, "Text",ExpressionUUID->"63918e5f-8225-405c-a887-89296c3916cf"],
Cell[129813, 3656, 259, 6, 37, "Input",ExpressionUUID->"04872b03-8c45-436f-becb-23a46e6dede3"],
Cell[CellGroupData[{
Cell[130097, 3666, 690, 14, 107, "Section",ExpressionUUID->"9742cb82-2953-45c9-9db1-843308e7e008"],
Cell[CellGroupData[{
Cell[130812, 3684, 156, 3, 56, "Subsubsection",ExpressionUUID->"62f340e0-537d-4338-9609-64c8e870d8df"],
Cell[CellGroupData[{
Cell[130993, 3691, 303, 6, 37, "Input",ExpressionUUID->"33c36a31-7609-4577-b6f3-3c4920e7a165"],
Cell[131299, 3699, 784, 19, 42, "Output",ExpressionUUID->"e0e5ee8b-448e-4777-881f-1c8662e6fc42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132120, 3723, 739, 21, 37, "Input",ExpressionUUID->"322f5478-1d8e-4120-9282-a6dd01b25828"],
Cell[132862, 3746, 649, 17, 42, "Output",ExpressionUUID->"c68be690-05fe-42ab-9895-15d997413e98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133548, 3768, 1414, 30, 37, "Input",ExpressionUUID->"07bced77-a79c-40c5-bb9d-51c7b687d128"],
Cell[134965, 3800, 1289, 23, 42, "Output",ExpressionUUID->"dbf5e824-a5c3-46ba-81c8-b4ce82ae2555"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136291, 3828, 939, 25, 37, "Input",ExpressionUUID->"20820110-0851-4033-a39c-2e079afa6623"],
Cell[137233, 3855, 1046, 24, 43, "Output",ExpressionUUID->"a0574e12-4f72-4bcc-8645-e8beea19b60f"]
}, Open  ]],
Cell[138294, 3882, 1356, 42, 103, "Text",ExpressionUUID->"11c15e9e-9370-42d3-83cf-2a840d75d0c6"],
Cell[CellGroupData[{
Cell[139675, 3928, 1214, 33, 64, "Input",ExpressionUUID->"bf941f44-86ee-429d-8b68-44fc9f6e5e78"],
Cell[140892, 3963, 805, 21, 43, "Output",ExpressionUUID->"8254f7e4-39e5-4221-9e61-c261558c30a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141734, 3989, 1195, 32, 64, "Input",ExpressionUUID->"9cc7eec9-260a-4f0f-a3f9-f918549651e3"],
Cell[142932, 4023, 821, 21, 43, "Output",ExpressionUUID->"1c14bf77-580b-45aa-be6d-8b71281a2108"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143790, 4049, 1617, 37, 64, "Input",ExpressionUUID->"d4a9ff8d-efc8-4c01-88f4-7b9dd6a80d45"],
Cell[145410, 4088, 1044, 24, 43, "Output",ExpressionUUID->"d6f7685e-92c3-44e1-8911-93002674613e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146503, 4118, 154, 3, 56, "Subsubsection",ExpressionUUID->"c5241921-ba15-4ab4-a2bc-b5dfdec9b551"],
Cell[CellGroupData[{
Cell[146682, 4125, 305, 5, 37, "Input",ExpressionUUID->"77e83105-72cd-4b40-b52a-954b4bb98721"],
Cell[146990, 4132, 773, 18, 42, "Output",ExpressionUUID->"9523e894-e0c8-457f-a8c0-26d45a9224ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147800, 4155, 559, 15, 37, "Input",ExpressionUUID->"d3d6477d-d8db-4d7c-927b-b6839ee2188c"],
Cell[148362, 4172, 587, 16, 42, "Output",ExpressionUUID->"b867ccb1-2e2b-47b1-86cc-9c91a290655f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148986, 4193, 727, 20, 37, "Input",ExpressionUUID->"17de32b1-8375-4ad9-86d4-49b642ea4368"],
Cell[149716, 4215, 464, 11, 42, "Output",ExpressionUUID->"28f1488d-8480-4de6-b3bc-b633249777d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150217, 4231, 954, 25, 37, "Input",ExpressionUUID->"1e1c35c9-9d48-44c6-917b-1f580bb9b36a"],
Cell[151174, 4258, 1117, 28, 43, "Output",ExpressionUUID->"bdb1fd68-9a39-4d8d-81b7-dc47ef3ac35b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152340, 4292, 158, 3, 56, "Subsubsection",ExpressionUUID->"db7a25fc-2b44-4d4d-aab3-6a781f51a2ae"],
Cell[CellGroupData[{
Cell[152523, 4299, 227, 4, 37, "Input",ExpressionUUID->"7896b621-7a4b-42fd-b6ee-1fa1667e9126"],
Cell[152753, 4305, 931, 26, 42, "Output",ExpressionUUID->"0ca47b34-1524-4bfd-9d9b-0774b19c4a27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153721, 4336, 657, 19, 37, "Input",ExpressionUUID->"aa392bae-e27e-4b72-9dbb-a5cf3f7f56f5"],
Cell[154381, 4357, 640, 17, 42, "Output",ExpressionUUID->"69b9fb3f-7e46-4d1d-9412-e3352767b06e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155058, 4379, 833, 23, 64, "Input",ExpressionUUID->"fcdbe203-7adb-4165-b982-d7f8509ebb4a"],
Cell[155894, 4404, 563, 12, 42, "Output",ExpressionUUID->"dcef7c85-3ed8-40da-9b91-504dfce616dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156494, 4421, 976, 25, 64, "Input",ExpressionUUID->"ae27b69a-b667-436d-b841-1cc4bd2bf704"],
Cell[157473, 4448, 1043, 27, 43, "Output",ExpressionUUID->"a5b93756-e968-4f5e-af95-f0f8badfd04b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158565, 4481, 156, 3, 56, "Subsubsection",ExpressionUUID->"a9d91081-9d56-4c08-a214-05ae52f6c770"],
Cell[CellGroupData[{
Cell[158746, 4488, 228, 4, 37, "Input",ExpressionUUID->"05fd759f-40ed-4bb6-9c6a-205210368009"],
Cell[158977, 4494, 844, 22, 42, "Output",ExpressionUUID->"037bf5f6-d5ae-4198-81c2-4c554d47049a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159858, 4521, 839, 23, 64, "Input",ExpressionUUID->"ef76fb5f-e343-43c9-a49c-ef18b05eef1d"],
Cell[160700, 4546, 520, 11, 42, "Output",ExpressionUUID->"0b27eb0f-ae0c-4ed4-91d4-60f38e98cb26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161257, 4562, 1035, 27, 64, "Input",ExpressionUUID->"0bbacd1e-48da-4064-bdcf-8d0f9a6b50c5"],
Cell[162295, 4591, 1047, 27, 43, "Output",ExpressionUUID->"ad88178a-ec5b-410c-9608-8fabb8382f0a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[163403, 4625, 653, 13, 88, "Section",ExpressionUUID->"e00f8833-1216-4973-8908-239dedbe45e5"],
Cell[CellGroupData[{
Cell[164081, 4642, 205, 4, 37, "Input",ExpressionUUID->"6adb3a4f-577a-4d8b-943d-e2c8bb95a163"],
Cell[164289, 4648, 631, 15, 42, "Output",ExpressionUUID->"323a9d27-eda2-4fb6-8f67-be927959c808"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164957, 4668, 802, 19, 37, "Input",ExpressionUUID->"267ac579-e24a-45e5-a54c-f8395698a557"],
Cell[165762, 4689, 726, 15, 42, "Output",ExpressionUUID->"64a25778-d3a1-49db-b326-e4e6a7fe5c89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166525, 4709, 696, 17, 37, "Input",ExpressionUUID->"13ddc12b-80b4-41cd-8cdc-6066e248adab"],
Cell[167224, 4728, 513, 11, 42, "Output",ExpressionUUID->"323d8044-aeaa-4746-8e48-88677b5c76ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167774, 4744, 1938, 41, 90, "Input",ExpressionUUID->"00e5a852-72ec-4872-af9a-039a612980d1"],
Cell[169715, 4787, 3736, 93, 83, "Output",ExpressionUUID->"3011b532-456d-4b2d-9b99-c10c965649b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173488, 4885, 1533, 39, 96, "Input",ExpressionUUID->"0c4082c8-533b-4e9a-b082-8f34c5c621d7"],
Cell[175024, 4926, 6854, 182, 207, "Output",ExpressionUUID->"2f118298-90b8-453f-9a42-76c78c9c0e33"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[181927, 5114, 727, 15, 88, "Section",ExpressionUUID->"1b923aee-1dbd-4955-b0d6-2012e4058a9a"],
Cell[CellGroupData[{
Cell[182679, 5133, 205, 4, 37, "Input",ExpressionUUID->"500146df-180a-4a68-8ea8-e18d82295609"],
Cell[182887, 5139, 653, 16, 42, "Output",ExpressionUUID->"ed547432-4a24-4e09-89cd-ceae5b490c48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183577, 5160, 869, 21, 37, "Input",ExpressionUUID->"6b0ceb6f-9be5-4c44-8e05-6f6097c30305"],
Cell[184449, 5183, 811, 19, 42, "Output",ExpressionUUID->"c41c0291-916a-428c-b6bd-41534fe3ca4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185297, 5207, 869, 22, 37, "Input",ExpressionUUID->"8bade3fb-6125-4ea3-abdc-2325ee8c1630"],
Cell[186169, 5231, 566, 12, 42, "Output",ExpressionUUID->"ba9f559b-8cb8-45fb-a139-68806481e814"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186772, 5248, 1115, 31, 98, "Input",ExpressionUUID->"34c999b8-0563-4c32-9b11-130db6782597"],
Cell[187890, 5281, 4095, 113, 123, "Output",ExpressionUUID->"98e3a3ff-1bf9-47a5-951a-164d2e3f2a4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192022, 5399, 964, 28, 98, "Input",ExpressionUUID->"7ab06d0e-a030-4ee4-b1c1-d966d5ade8c4"],
Cell[192989, 5429, 4589, 127, 135, "Output",ExpressionUUID->"0585592c-f0b0-4642-8a66-20f2f75570c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[197627, 5562, 713, 15, 88, "Section",ExpressionUUID->"8cbae430-0920-4ac2-bba6-d143eb9f13e7"],
Cell[CellGroupData[{
Cell[198365, 5581, 202, 4, 37, "Input",ExpressionUUID->"62aae1f8-f1e3-4dc9-bc3c-394115179045"],
Cell[198570, 5587, 646, 17, 42, "Output",ExpressionUUID->"fd046620-a170-4f38-bdce-8bb75e0eba43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199253, 5609, 1278, 26, 37, "Input",ExpressionUUID->"353ca7b4-dc28-4f52-9c18-79cdaac0f9a6"],
Cell[200534, 5637, 1038, 19, 42, "Output",ExpressionUUID->"2bcea283-75b6-4681-acd5-5996b169dc1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201609, 5661, 1115, 23, 37, "Input",ExpressionUUID->"2ca3f6ce-fc15-4647-ba10-5187c118ee5a"],
Cell[202727, 5686, 748, 15, 42, "Output",ExpressionUUID->"5cbcb116-600f-4c33-93f4-090a45fbb6d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203512, 5706, 1122, 30, 90, "Input",ExpressionUUID->"eb8d17ce-0eb7-4672-821d-d5d836c99fd8"],
Cell[204637, 5738, 2295, 64, 81, "Output",ExpressionUUID->"a9fd237c-41a9-472b-827c-a444b00e4a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206969, 5807, 798, 24, 90, "Input",ExpressionUUID->"8bb4c8e9-d817-4042-80ad-766495e159a0"],
Cell[207770, 5833, 4039, 108, 101, "Output",ExpressionUUID->"f2c05ebb-e527-41c1-875b-b459b1deb957"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[211858, 5947, 693, 14, 88, "Section",ExpressionUUID->"bbd3bcc6-206a-4001-a6bb-273f1384f36b"],
Cell[CellGroupData[{
Cell[212576, 5965, 203, 4, 37, "Input",ExpressionUUID->"2af2379e-182d-45cc-9f54-1e41575b62ce"],
Cell[212782, 5971, 553, 14, 42, "Output",ExpressionUUID->"37ea2211-7739-49c7-b715-44648f3d71e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213372, 5990, 1289, 27, 37, "Input",ExpressionUUID->"a13ffb1a-b89c-42f8-8349-913af971c8e4"],
Cell[214664, 6019, 1027, 22, 42, "Output",ExpressionUUID->"5c610060-466a-428b-b01d-6b12d835f02b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215728, 6046, 1245, 27, 37, "Input",ExpressionUUID->"a46382c9-2822-4f1f-9842-0e8c7b66a2af"],
Cell[216976, 6075, 856, 16, 42, "Output",ExpressionUUID->"91bf0bae-84cb-436a-a60d-f4a5aad2018e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217869, 6096, 1524, 37, 90, "Input",ExpressionUUID->"10c2d187-4e94-4bca-9a85-628c652ccd53"],
Cell[219396, 6135, 2332, 63, 89, "Output",ExpressionUUID->"c6f0cd20-5ec9-4613-8b5d-a68b195934eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221765, 6203, 1025, 30, 90, "Input",ExpressionUUID->"7f678d81-1370-43de-8f8b-0a7a79dea7bc"],
Cell[222793, 6235, 3784, 102, 107, "Output",ExpressionUUID->"64595513-ee22-4116-ab50-f5afe71f5ab4"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[226638, 6344, 254, 4, 71, "Chapter",ExpressionUUID->"ffc41117-57c1-492a-a99e-59311462b4ae"],
Cell[226895, 6350, 562, 15, 57, "Input",ExpressionUUID->"31a0070c-51b7-4baf-8cfa-9612024249c8"],
Cell[CellGroupData[{
Cell[227482, 6369, 623, 14, 37, "Input",ExpressionUUID->"4bad5579-3f0a-4b7b-b26d-d2fbbabe021d"],
Cell[228108, 6385, 946, 28, 62, "Output",ExpressionUUID->"f7600a27-5774-4247-b4bb-9ad1b64835c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229091, 6418, 622, 14, 37, "Input",ExpressionUUID->"018cd77b-74f9-4802-92d1-6f2099ad4671"],
Cell[229716, 6434, 1187, 35, 62, "Output",ExpressionUUID->"492445af-463d-46cc-bcf1-0fbddee19eac"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


